Feedforward Inversion Control of DC/DC Dual-Bridge Series Resonant Converter in Buck and Boost Modes

In the paper, a nonlinear inversion technique for the steady-state model of the active dual-bridge series resonant converter is presented. The obtained control strategy allows cycle averaged output current regulation and performs waveform alignment for the controllable achievement of ZVS and synchronous rectification. The control is valid both for voltage buck and boost operating modes, as well as for low-power operation at a fixed frequency. Robustness of the control is studied by simulations with external linear control loops.

==> anc/ChargerExample_Tank_q_PIs_uncert_clean.mdl <==
Model {
  Name			  "ChargerExample_Tank_q_PIs_uncert_clean"
  Version		  9.2
  SavedCharacterEncoding  "windows-1252"
  GraphicalInterface {
    NumRootInports	    0
    NumRootOutports	    0
    ParameterArgumentNames  ""
    ComputedModelVersion    "1.160"
    NumModelReferences	    0
    NumTestPointedSignals   11
    TestPointedSignal {
      SignalName	      "I_ref"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/PI Voltage"
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "delta_ref"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/Constant1"
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "sigma_ref"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/Constant2"
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "sigma"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/DC//DC"
      PortIndex		      2
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "delta"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/DC//DC"
      PortIndex		      3
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "G"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/G calculation"
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "I_out"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/Gain2"
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "d"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/Inverse"
      PortIndex		      2
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "s"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/Inverse"
      PortIndex		      3
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "beta"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/Inverse"
      PortIndex		      4
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    TestPointedSignal {
      SignalName	      "s_add"
      FullBlockPath	      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/Inverse"
      PortIndex		      5
      LogSignal		      1
      MaxPoints		      5000
      Decimation	      2
    }
    NumProvidedFunctions    0
    NumRequiredFunctions    0
    NumResetEvents	    0
    HasInitializeEvent	    0
    HasTerminateEvent	    0
    PreCompExecutionDomainType "Unset"
    IsExportFunctionModel   0
    NumParameterArguments   0
    NumExternalFileReferences 4
    ExternalFileReference {
      Reference		      "simulink/Continuous/PID Controller"
      Path		      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/PI W"
      SID		      "80"
      Type		      "LIBRARY_BLOCK"
    }
    ExternalFileReference {
      Reference		      "simulink/Continuous/PID Controller"
      Path		      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/PI delta"
      SID		      "77"
      Type		      "LIBRARY_BLOCK"
    }
    ExternalFileReference {
      Reference		      "simulink/Continuous/PID Controller"
      Path		      "ChargerExample_Tank_q_PIs_uncert_clean/Current source/PI sigma"
      SID		      "86"
      Type		      "LIBRARY_BLOCK"
    }
    ExternalFileReference {
      Reference		      "simulink/Continuous/PID Controller"
      Path		      "ChargerExample_Tank_q_PIs_uncert_clean/PI Voltage"
      SID		      "10"
      Type		      "LIBRARY_BLOCK"
    }
    OrderedModelArguments   1
  }
  DiagnosticSuppressor	  "on"
  WebScopes_FoundationPlugin "on"
  NotesPlugin		  "on"
  LogicAnalyzerPlugin	  "on"
  SLCCPlugin		  "on"
  slprops.hdlmdlprops {
    $PropName		    "HDLParams"
    $ObjectID		    1
    Array {
      Type		      "Cell"
      Dimension		      2
      Cell		      "HDLSubsystem"
      Cell		      "$bdroot"
      PropName		      "mdlProps"
    }
  }
  ScopeRefreshTime	  0.035000
  OverrideScopeRefreshTime on
  DisableAllScopes	  off
  DataTypeOverride	  "UseLocalSettings"
  DataTypeOverrideAppliesTo "AllNumericTypes"
  MinMaxOverflowLogging	  "UseLocalSettings"
  MinMaxOverflowArchiveMode "Overwrite"
  FPTRunName		  "Run 1"
  MaxMDLFileLineLength	  120
  LastSavedArchitecture	  "win64"
  Object {
    $PropName		    "BdWindowsInfo"
    $ObjectID		    2
    $ClassName		    "Simulink.BDWindowsInfo"
    Object {
      $PropName		      "WindowsInfo"
      $ObjectID		      3
      $ClassName	      "Simulink.WindowInfo"
      IsActive		      [1]
      Location		      [-7.0, -7.0, 1550.0, 838.0]
      Object {
	$PropName		"ModelBrowserInfo"
	$ObjectID		4
	$ClassName		"Simulink.ModelBrowserInfo"
	Visible			[0]
	DockPosition		"Left"
	Width			[50]
	Height			[50]
	Filter			[9]
      }
      Object {
	$PropName		"ExplorerBarInfo"
	$ObjectID		5
	$ClassName		"Simulink.ExplorerBarInfo"
	Visible			[1]
      }
      Object {
	$PropName		"EditorsInfo"
	$ObjectID		6
	$ClassName		"Simulink.EditorInfo"
	IsActive		[1]
	ViewObjType		"SimulinkSubsys"
	LoadSaveID		"96"
	Extents			[1875.0, 833.0]
	ZoomFactor		[0.79999999999999982]
	Offset			[-322.00000000000023, -200.50000000000006]
      }
      Object {
	$PropName		"DockComponentsInfo"
	$ObjectID		7
	$ClassName		"Simulink.DockComponentInfo"
	Type			"GLUE2:PropertyInspector"
	ID			"Property Inspector"
	Visible			[0]
	CreateCallback		""
	UserData		""
	Floating		[0]
	DockPosition		"Right"
	Width			[512]
	Height			[384]
      }
      WindowState	      "AAAA/wAAAAD9AAAAAgAAAAAAAAC9AAAB+PwCAAAAA/sAAAAWAEQAbwBjAGsAVwBpAGQAZwBlAHQAMwEAAAAxAAAB+AAAA"
      "AAAAAAA+wAAABYARABvAGMAawBXAGkAZABnAGUAdAA0AAAAAAD/////AAAAAAAAAAD7AAAAUgBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0Ac"
      "ABvAG4AZQBuAHQALwBHAEwAVQBFADIAIAB0AHIAZQBlACAAYwBvAG0AcABvAG4AZQBuAHQAAAAAAP////8AAAB5AP///wAAAAEAAAAAAAAAAPwCA"
      "AAAAfsAAABUAEcATABVAEUAMgA6AFAAcgBvAHAAZQByAHQAeQBJAG4AcwBwAGUAYwB0AG8AcgAvAFAAcgBvAHAAZQByAHQAeQAgAEkAbgBzAHAAZ"
      "QBjAHQAbwByAAAAAAD/////AAAARgD///8AAAeAAAADhgAAAAEAAAACAAAAAQAAAAL8AAAAAQAAAAIAAAAP/////wAAAAAA/////wAAAAAAAAAA/"
      "////wEAAAAA/////wAAAAAAAAAA/////wAAAAAA/////wAAAAAAAAAA/////wAAAAAA/////wAAAAAAAAAA/////wAAAAAA/////wAAAAAAAAAA/"
      "////wEAAACR/////wAAAAAAAAAA/////wEAAAEE/////wAAAAAAAAAA/////wAAAAAA/////wAAAAAAAAAA/////wEAAAGV/////wAAAAAAAAAA/"
      "////wAAAAAA/////wAAAAAAAAAA/////wAAAAAA/////wAAAAAAAAAA/////wAAAAAA/////wAAAAAAAAAA/////wEAAAPG/////wAAAAAAAAAA/"
      "////wEAAAP+/////wAAAAAAAAAA/////wAAAAAA/////wAAAAAAAAAA"
    }
  }
  HideAutomaticNames	  on
  Created		  "Sat Dec 26 21:33:12 2020"
  Creator		  "aborisevich"
  UpdateHistory		  "UpdateHistoryNever"
  ModifiedByFormat	  "%<Auto>"
  LastModifiedBy	  "Alex"
  ModifiedDateFormat	  "%<Auto>"
  LastModifiedDate	  "Tue Feb 09 11:58:50 2021"
  RTWModifiedTimeStamp	  531602307
  ModelVersionFormat	  "1.%<AutoIncrement:160>"
  SampleTimeColors	  off
  SampleTimeAnnotations	  off
  LibraryLinkDisplay	  "disabled"
  WideLines		  off
  ShowLineDimensions	  off
  ShowPortDataTypes	  off
  ShowAllPropagatedSignalLabels	off
  PortDataTypeDisplayFormat "AliasTypeOnly"
  ShowEditTimeErrors	  on
  ShowEditTimeWarnings	  on
  ShowEditTimeAdvisorChecks off
  ShowPortUnits		  off
  ShowDesignRanges	  off
  ShowLoopsOnError	  on
  IgnoreBidirectionalLines off
  ShowStorageClass	  off
  ShowTestPointIcons	  on
  ShowSignalResolutionIcons on
  ShowViewerIcons	  on
  SortedOrder		  off
  VariantCondition	  off
  ShowSubsystemDomainSpec off
  ExecutionContextIcon	  off
  ShowLinearizationAnnotations on
  ShowVisualizeInsertedRTB on
  ShowMarkup		  on
  BlockNameDataTip	  off
  BlockParametersDataTip  off
  BlockDescriptionStringDataTip	off
  BlockVariantConditionDataTip off
  ToolBar		  on
  StatusBar		  on
  BrowserShowLibraryLinks off
  FunctionConnectors	  off
  BrowserLookUnderMasks	  off
  MultiThreadCoSim	  on
  SimulationMode	  "normal"
  VisualizeLoggedSignalsWhenLoggingToFile off
  PauseTimes		  "5"
  NumberOfSteps		  1
  SnapshotBufferSize	  10
  SnapshotInterval	  10
  NumberOfLastSnapshots	  0
  EnablePacing		  off
  PacingRate		  1
  LinearizationMsg	  "none"
  Profile		  off
  ParamWorkspaceSource	  "MATLABWorkspace"
  AccelSystemTargetFile	  "accel.tlc"
  AccelTemplateMakefile	  "accel_default_tmf"
  AccelMakeCommand	  "make_rtw"
  TryForcingSFcnDF	  off
  Object {
    $PropName		    "DataLoggingOverride"
    $ObjectID		    8
    $ClassName		    "Simulink.SimulationData.ModelLoggingInfo"
    model_		    "ChargerExample_Tank_q_PIs_uncert_clean"
    overrideMode_	    [0U]
    Array {
      Type		      "Cell"
      Dimension		      1
      Cell		      "ChargerExample_Tank_q_PIs_uncert_clean"
      PropName		      "logAsSpecifiedByModels_"
    }
    Array {
      Type		      "Cell"
      Dimension		      1
      Cell		      []
      PropName		      "logAsSpecifiedByModelsSSIDs_"
    }
  }
  Object {
    $PropName		    "InstrumentedSignals"
    $ObjectID		    9
    $ClassName		    "Simulink.HMI.InstrumentedSignals"
    Array {
      Type		      "Struct"
      Dimension		      11
      MATStruct {
	UUID			"e774b0a4-3d28-4779-9d1d-2767672f2e35"
	BlockPath_		"Current source/Inverse"
	SID_			"20"
	SubPath_		""
	OutputPortIndex_	[2.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"d"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"cad93c66-57ee-4c63-91b3-c3ee3e0a8d03"
	BlockPath_		"Current source/Inverse"
	SID_			"20"
	SubPath_		""
	OutputPortIndex_	[3.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"s"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"71987218-4cf8-4bb0-ba47-b3e1ff37264f"
	BlockPath_		"Current source/Inverse"
	SID_			"20"
	SubPath_		""
	OutputPortIndex_	[4.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"beta"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"b6066f1e-1c39-42a9-b9b4-253c7800115c"
	BlockPath_		"Current source/Inverse"
	SID_			"20"
	SubPath_		""
	OutputPortIndex_	[5.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"s_add"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"220eff61-2dd8-4fe1-a7b5-df556fef0c86"
	BlockPath_		"Current source/Gain2"
	SID_			"33"
	SubPath_		""
	OutputPortIndex_	[1.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"I_out"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"862f25d9-8437-4476-8a7a-35431eb6cc9b"
	BlockPath_		"PI Voltage"
	SID_			"10"
	SubPath_		""
	OutputPortIndex_	[1.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"I_ref"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"ab3434d9-2b94-4e1e-b46e-873ca809b305"
	BlockPath_		"Current source/DC//DC"
	SID_			"34"
	SubPath_		""
	OutputPortIndex_	[2.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"sigma"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"65a2acd2-a035-48a3-96cc-d88855d29a87"
	BlockPath_		"Current source/DC//DC"
	SID_			"34"
	SubPath_		""
	OutputPortIndex_	[3.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"delta"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"22f21edc-27b3-463f-930c-c52427fd8ded"
	BlockPath_		"Current source/Constant2"
	SID_			"56"
	SubPath_		""
	OutputPortIndex_	[1.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"sigma_ref"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"d49e4346-42cc-4442-96fc-39e978726f4b"
	BlockPath_		"Current source/Constant1"
	SID_			"24"
	SubPath_		""
	OutputPortIndex_	[1.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"delta_ref"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      MATStruct {
	UUID			"d15e1880-a31f-44c3-a490-f852d9f57336"
	BlockPath_		"Current source/G calculation"
	SID_			"90"
	SubPath_		""
	OutputPortIndex_	[1.0]
	LogicalPortIndex_	[0.0]
	SignalName_		"G"
	SubSysPath_		""
	Decimation_		[1.0]
	MaxPoints_		[1024.0]
	TargetBufferedStreaming_ [0.0]
	IsFrameBased_		[0.0]
	DomainType_		""
	Array {
	  Type			  "Struct"
	  Dimension		  1
	  MATStruct {
	  }
	  PropName		  "DomainParams_"
	}
	VisualType_		""
      }
      PropName		      "Persistence"
    }
  }
  ExtModeBatchMode	  off
  ExtModeEnableFloating	  on
  ExtModeTrigType	  "manual"
  ExtModeTrigMode	  "normal"
  ExtModeTrigPort	  "1"
  ExtModeTrigElement	  "any"
  ExtModeTrigDuration	  1000
  ExtModeTrigDurationFloating "auto"
  ExtModeTrigHoldOff	  0
  ExtModeTrigDelay	  0
  ExtModeTrigDirection	  "rising"
  ExtModeTrigLevel	  0
  ExtModeArchiveMode	  "off"
  ExtModeAutoIncOneShot	  off
  ExtModeIncDirWhenArm	  off
  ExtModeAddSuffixToVar	  off
  ExtModeWriteAllDataToWs off
  ExtModeArmWhenConnect	  on
  ExtModeSkipDownloadWhenConnect off
  ExtModeLogAll		  on
  ExtModeAutoUpdateStatusClock on
  ShowModelReferenceBlockVersion off
  ShowModelReferenceBlockIO off
  OrderedModelArguments	  on
  Array {
    Type		    "Handle"
    Dimension		    1
    Simulink.ConfigSet {
      $ObjectID		      10
      Version		      "1.18.1"
      DisabledProps	      []
      Description	      ""
      Array {
	Type			"Handle"
	Dimension		10
	Simulink.SolverCC {
	  $ObjectID		  11
	  Version		  "1.18.1"
	  DisabledProps		  []
	  Description		  ""
	  StartTime		  "0.0"
	  StopTime		  "2"
	  AbsTol		  "auto"
	  AutoScaleAbsTol	  on
	  FixedStep		  "auto"
	  InitialStep		  "auto"
	  MaxOrder		  5
	  ZcThreshold		  "auto"
	  ConsecutiveZCsStepRelTol "10*128*eps"
	  MaxConsecutiveZCs	  "1000"
	  ExtrapolationOrder	  4
	  NumberNewtonIterations  1
	  MaxStep		  "0.0001"
	  MinStep		  "auto"
	  MaxConsecutiveMinStep	  "1"
	  RelTol		  "1e-3"
	  EnableMultiTasking	  off
	  ConcurrentTasks	  off
	  Solver		  "VariableStepAuto"
	  SolverName		  "VariableStepAuto"
	  SolverJacobianMethodControl "auto"
	  ShapePreserveControl	  "DisableAll"
	  ZeroCrossControl	  "UseLocalSettings"
	  ZeroCrossAlgorithm	  "Nonadaptive"
	  AlgebraicLoopSolver	  "TrustRegion"
	  SolverInfoToggleStatus  on
	  IsAutoAppliedInSIP	  off
	  SolverResetMethod	  "Fast"
	  PositivePriorityOrder	  off
	  AutoInsertRateTranBlk	  off
	  SampleTimeConstraint	  "Unconstrained"
	  InsertRTBMode		  "Whenever possible"
	  SampleTimeProperty	  []
	  DecoupledContinuousIntegration off
	  MinimalZcImpactIntegration off
	}
	Simulink.DataIOCC {
	  $ObjectID		  12
	  Version		  "1.18.1"
	  DisabledProps		  []
	  Description		  ""
	  Decimation		  "1"
	  ExternalInput		  "[t, u]"
	  FinalStateName	  "xFinal"
	  InitialState		  "xInitial"
	  LimitDataPoints	  off
	  MaxDataPoints		  "1000"
	  LoadExternalInput	  off
	  LoadInitialState	  off
	  SaveFinalState	  off
	  SaveCompleteFinalSimState off
	  SaveFormat		  "Dataset"
	  SignalLoggingSaveFormat "Dataset"
	  SaveOutput		  on
	  SaveState		  off
	  SignalLogging		  on
	  DSMLogging		  on
	  InspectSignalLogs	  off
	  VisualizeSimOutput	  on
	  StreamToWorkspace	  off
	  StreamVariableName	  "streamout"
	  SaveTime		  on
	  ReturnWorkspaceOutputs  off
	  StateSaveName		  "xout"
	  TimeSaveName		  "tout"
	  OutputSaveName	  "yout"
	  SignalLoggingName	  "logsout"
	  DSMLoggingName	  "dsmout"
	  OutputOption		  "RefineOutputTimes"
	  OutputTimes		  "[]"
	  ReturnWorkspaceOutputsName "out"
	  Refine		  "1"
	  LoggingToFile		  off
	  DatasetSignalFormat	  "timeseries"
	  LoggingFileName	  "out.mat"
	  LoggingIntervals	  "[-inf, inf]"
	}
	Simulink.OptimizationCC {
	  $ObjectID		  13
	  Version		  "1.18.1"
	  Array {
	    Type		    "Cell"
	    Dimension		    8
	    Cell		    "BooleansAsBitfields"
	    Cell		    "PassReuseOutputArgsAs"
	    Cell		    "PassReuseOutputArgsThreshold"
	    Cell		    "ZeroExternalMemoryAtStartup"
	    Cell		    "ZeroInternalMemoryAtStartup"
	    Cell		    "OptimizeModelRefInitCode"
	    Cell		    "NoFixptDivByZeroProtection"
	    Cell		    "UseSpecifiedMinMax"
	    PropName		    "DisabledProps"
	  }
	  Description		  ""
	  BlockReduction	  on
	  BooleanDataType	  on
	  ConditionallyExecuteInputs on
	  DefaultParameterBehavior "Tunable"
	  UseDivisionForNetSlopeComputation "off"
	  UseFloatMulNetSlope	  off
	  DefaultUnderspecifiedDataType	"double"
	  UseSpecifiedMinMax	  off
	  InlineInvariantSignals  off
	  OptimizeBlockIOStorage  on
	  BufferReuse		  on
	  EnhancedBackFolding	  off
	  CachingGlobalReferences off
	  GlobalBufferReuse	  on
	  StrengthReduction	  off
	  AdvancedOptControl	  ""
	  ExpressionFolding	  on
	  BooleansAsBitfields	  off
	  BitfieldContainerType	  "uint_T"
	  EnableMemcpy		  on
	  MemcpyThreshold	  64
	  PassReuseOutputArgsAs	  "Structure reference"
	  PassReuseOutputArgsThreshold 12
	  ExpressionDepthLimit	  128
	  LocalBlockOutputs	  on
	  RollThreshold		  5
	  StateBitsets		  off
	  DataBitsets		  off
	  ActiveStateOutputEnumStorageType "Native Integer"
	  ZeroExternalMemoryAtStartup on
	  ZeroInternalMemoryAtStartup on
	  InitFltsAndDblsToZero	  off
	  NoFixptDivByZeroProtection off
	  EfficientFloat2IntCast  off
	  EfficientMapNaN2IntZero on
	  LifeSpan		  "auto"
	  MaxStackSize		  "Inherit from target"
	  BufferReusableBoundary  on
	  SimCompilerOptimization "off"
	  AccelVerboseBuild	  off
	  OptimizeBlockOrder	  "off"
	  OptimizeDataStoreBuffers on
	  BusAssignmentInplaceUpdate on
	  DifferentSizesBufferReuse off
	  OptimizationLevel	  "level2"
	  OptimizationPriority	  "Balanced"
	  OptimizationCustomize	  on
	  UseRowMajorAlgorithm	  off
	  LabelGuidedReuse	  off
	}
	Simulink.DebuggingCC {
	  $ObjectID		  14
	  Version		  "1.18.1"
	  Array {
	    Type		    "Cell"
	    Dimension		    1
	    Cell		    "UseOnlyExistingSharedCode"
	    PropName		    "DisabledProps"
	  }
	  Description		  ""
	  RTPrefix		  "error"
	  ConsistencyChecking	  "none"
	  ArrayBoundsChecking	  "none"
	  SignalInfNanChecking	  "none"
	  StringTruncationChecking "error"
	  SignalRangeChecking	  "none"
	  ReadBeforeWriteMsg	  "UseLocalSettings"
	  WriteAfterWriteMsg	  "UseLocalSettings"
	  WriteAfterReadMsg	  "UseLocalSettings"
	  AlgebraicLoopMsg	  "warning"
	  ArtificialAlgebraicLoopMsg "warning"
	  SaveWithDisabledLinksMsg "warning"
	  SaveWithParameterizedLinksMsg	"warning"
	  CheckSSInitialOutputMsg on
	  UnderspecifiedInitializationDetection	"Simplified"
	  MergeDetectMultiDrivingBlocksExec "error"
	  CheckExecutionContextPreStartOutputMsg off
	  CheckExecutionContextRuntimeOutputMsg	off
	  SignalResolutionControl "UseLocalSettings"
	  BlockPriorityViolationMsg "warning"
	  MinStepSizeMsg	  "warning"
	  TimeAdjustmentMsg	  "none"
	  MaxConsecutiveZCsMsg	  "error"
	  MaskedZcDiagnostic	  "warning"
	  IgnoredZcDiagnostic	  "warning"
	  SolverPrmCheckMsg	  "none"
	  InheritedTsInSrcMsg	  "warning"
	  MultiTaskDSMMsg	  "error"
	  MultiTaskCondExecSysMsg "error"
	  MultiTaskRateTransMsg	  "error"
	  SingleTaskRateTransMsg  "none"
	  TasksWithSamePriorityMsg "warning"
	  ExportedTasksRateTransMsg "none"
	  SigSpecEnsureSampleTimeMsg "warning"
	  CheckMatrixSingularityMsg "none"
	  IntegerOverflowMsg	  "warning"
	  Int32ToFloatConvMsg	  "warning"
	  ParameterDowncastMsg	  "error"
	  ParameterOverflowMsg	  "error"
	  ParameterUnderflowMsg	  "none"
	  ParameterPrecisionLossMsg "warning"
	  ParameterTunabilityLossMsg "warning"
	  FixptConstUnderflowMsg  "none"
	  FixptConstOverflowMsg	  "none"
	  FixptConstPrecisionLossMsg "none"
	  UnderSpecifiedDataTypeMsg "none"
	  UnnecessaryDatatypeConvMsg "none"
	  VectorMatrixConversionMsg "none"
	  InvalidFcnCallConnMsg	  "error"
	  FcnCallInpInsideContextMsg "error"
	  SignalLabelMismatchMsg  "none"
	  UnconnectedInputMsg	  "warning"
	  UnconnectedOutputMsg	  "warning"
	  UnconnectedLineMsg	  "warning"
	  UseOnlyExistingSharedCode "error"
	  SFcnCompatibilityMsg	  "none"
	  FrameProcessingCompatibilityMsg "error"
	  UniqueDataStoreMsg	  "none"
	  BusObjectLabelMismatch  "warning"
	  RootOutportRequireBusObject "warning"
	  AssertControl		  "UseLocalSettings"
	  AllowSymbolicDim	  on
	  RowMajorDimensionSupport off
	  ModelReferenceIOMsg	  "none"
	  ModelReferenceMultiInstanceNormalModeStructChecksumCheck "error"
	  ModelReferenceVersionMismatchMessage "none"
	  ModelReferenceIOMismatchMessage "none"
	  UnknownTsInhSupMsg	  "warning"
	  ModelReferenceDataLoggingMessage "warning"
	  ModelReferenceSymbolNameMessage "warning"
	  ModelReferenceExtraNoncontSigs "error"
	  StateNameClashWarn	  "none"
	  SimStateInterfaceChecksumMismatchMsg "warning"
	  SimStateOlderReleaseMsg "error"
	  ChecksumConsistencyForSSReuse	"none"
	  LibraryContextMissingDiagnostic "warning"
	  MatchCodeGenerationContextForUpdateDiagram "none"
	  InitInArrayFormatMsg	  "warning"
	  StrictBusMsg		  "ErrorLevel1"
	  BusNameAdapt		  "WarnAndRepair"
	  NonBusSignalsTreatedAsBus "none"
	  SymbolicDimMinMaxWarning "warning"
	  LossOfSymbolicDimsSimulationWarning "warning"
	  LossOfSymbolicDimsCodeGenerationWarning "error"
	  SymbolicDimsDataTypeCodeGenerationDiagnostic "error"
	  BlockIODiagnostic	  "none"
	  SFUnusedDataAndEventsDiag "warning"
	  SFUnexpectedBacktrackingDiag "error"
	  SFInvalidInputDataAccessInChartInitDiag "warning"
	  SFNoUnconditionalDefaultTransitionDiag "error"
	  SFTransitionOutsideNaturalParentDiag "warning"
	  SFUnreachableExecutionPathDiag "warning"
	  SFUndirectedBroadcastEventsDiag "warning"
	  SFTransitionActionBeforeConditionDiag	"warning"
	  SFOutputUsedAsStateInMooreChartDiag "error"
	  SFTemporalDelaySmallerThanSampleTimeDiag "warning"
	  SFSelfTransitionDiag	  "warning"
	  SFExecutionAtInitializationDiag "warning"
	  SFMachineParentedDataDiag "warning"
	  IntegerSaturationMsg	  "warning"
	  AllowedUnitSystems	  "all"
	  UnitsInconsistencyMsg	  "warning"
	  AllowAutomaticUnitConversions	on
	  RCSCRenamedMsg	  "warning"
	  RCSCObservableMsg	  "warning"
	  ForceCombineOutputUpdateInSim	off
	  UnitDatabase		  ""
	  UnderSpecifiedDimensionMsg "none"
	}
	Simulink.HardwareCC {
	  $ObjectID		  15
	  Version		  "1.18.1"
	  DisabledProps		  []
	  Description		  ""
	  ProdBitPerChar	  8
	  ProdBitPerShort	  16
	  ProdBitPerInt		  32
	  ProdBitPerLong	  32
	  ProdBitPerLongLong	  64
	  ProdBitPerFloat	  32
	  ProdBitPerDouble	  64
	  ProdBitPerPointer	  64
	  ProdBitPerSizeT	  64
	  ProdBitPerPtrDiffT	  64
	  ProdLargestAtomicInteger "Char"
	  ProdLargestAtomicFloat  "Float"
	  ProdIntDivRoundTo	  "Zero"
	  ProdEndianess		  "LittleEndian"
	  ProdWordSize		  64
	  ProdShiftRightIntArith  on
	  ProdLongLongMode	  off
	  ProdHWDeviceType	  "Intel->x86-64 (Windows64)"
	  TargetBitPerChar	  8
	  TargetBitPerShort	  16
	  TargetBitPerInt	  32
	  TargetBitPerLong	  32
	  TargetBitPerLongLong	  64
	  TargetBitPerFloat	  32
	  TargetBitPerDouble	  64
	  TargetBitPerPointer	  32
	  TargetBitPerSizeT	  32
	  TargetBitPerPtrDiffT	  32
	  TargetLargestAtomicInteger "Char"
	  TargetLargestAtomicFloat "None"
	  TargetShiftRightIntArith on
	  TargetLongLongMode	  off
	  TargetIntDivRoundTo	  "Undefined"
	  TargetEndianess	  "Unspecified"
	  TargetWordSize	  32
	  TargetPreprocMaxBitsSint 32
	  TargetPreprocMaxBitsUint 32
	  TargetHWDeviceType	  "Specified"
	  TargetUnknown		  off
	  ProdEqTarget		  on
	  UseEmbeddedCoderFeatures on
	  UseSimulinkCoderFeatures on
	}
	Simulink.ModelReferenceCC {
	  $ObjectID		  16
	  Version		  "1.18.1"
	  DisabledProps		  []
	  Description		  ""
	  UpdateModelReferenceTargets "IfOutOfDateOrStructuralChange"
	  EnableRefExpFcnMdlSchedulingChecks on
	  CheckModelReferenceTargetMessage "error"
	  EnableParallelModelReferenceBuilds off
	  ParallelModelReferenceErrorOnInvalidPool on
	  ParallelModelReferenceMATLABWorkerInit "None"
	  ModelReferenceNumInstancesAllowed "Multi"
	  PropagateVarSize	  "Infer from blocks in model"
	  ModelDependencies	  ""
	  ModelReferencePassRootInputsByReference on
	  ModelReferenceMinAlgLoopOccurrences off
	  PropagateSignalLabelsOutOfModel on
	  SupportModelReferenceSimTargetCustomCode off
	}
	Simulink.SFSimCC {
	  $ObjectID		  17
	  Version		  "1.18.1"
	  DisabledProps		  []
	  Description		  ""
	  SimCustomSourceCode	  ""
	  SimCustomHeaderCode	  ""
	  SimCustomInitializer	  ""
	  SimCustomTerminator	  ""
	  SimReservedNameArray	  []
	  SimUserSources	  ""
	  SimUserIncludeDirs	  ""
	  SimUserLibraries	  ""
	  SimUserDefines	  ""
	  SimCustomCompilerFlags  ""
	  SimCustomLinkerFlags	  ""
	  SFSimEcho		  on
	  SimCtrlC		  on
	  SimIntegrity		  on
	  SimUseLocalCustomCode	  on
	  SimParseCustomCode	  on
	  SimAnalyzeCustomCode	  off
	  SimBuildMode		  "sf_incremental_build"
	  SimGenImportedTypeDefs  off
	  ModelFunctionsGlobalVisibility "on"
	  CompileTimeRecursionLimit 50
	  EnableRuntimeRecursion  on
	  MATLABDynamicMemAlloc	  on
	  MATLABDynamicMemAllocThreshold 65536
	  CustomCodeFunctionArrayLayout	[]
	  DefaultCustomCodeFunctionArrayLayout "NotSpecified"
	}
	Simulink.RTWCC {
	  $BackupClass		  "Simulink.RTWCC"
	  $ObjectID		  18
	  Version		  "1.18.1"
	  Array {
	    Type		    "Cell"
	    Dimension		    16
	    Cell		    "IncludeHyperlinkInReport"
	    Cell		    "GenerateTraceInfo"
	    Cell		    "GenerateTraceReport"
	    Cell		    "GenerateTraceReportSl"
	    Cell		    "GenerateTraceReportSf"
	    Cell		    "GenerateTraceReportEml"
	    Cell		    "PortableWordSizes"
	    Cell		    "GenerateWebview"
	    Cell		    "GenerateCodeMetricsReport"
	    Cell		    "GenerateCodeReplacementReport"
	    Cell		    "GenerateMissedCodeReplacementReport"
	    Cell		    "GenerateErtSFunction"
	    Cell		    "CreateSILPILBlock"
	    Cell		    "CodeExecutionProfiling"
	    Cell		    "CodeProfilingSaveOptions"
	    Cell		    "CodeProfilingInstrumentation"
	    PropName		    "DisabledProps"
	  }
	  SystemTargetFile	  "grt.tlc"
	  HardwareBoard		  "None"
	  TLCOptions		  ""
	  GenCodeOnly		  off
	  MakeCommand		  "make_rtw"
	  GenerateMakefile	  on
	  PackageGeneratedCodeAndArtifacts off
	  PackageName		  ""
	  TemplateMakefile	  "grt_default_tmf"
	  PostCodeGenCommand	  ""
	  Description		  ""
	  GenerateReport	  off
	  RTWVerbose		  on
	  RetainRTWFile		  off
	  RTWBuildHooks		  []
	  ProfileTLC		  off
	  TLCDebug		  off
	  TLCCoverage		  off
	  TLCAssert		  off
	  RTWUseLocalCustomCode	  on
	  RTWUseSimCustomCode	  off
	  CustomSourceCode	  ""
	  CustomHeaderCode	  ""
	  CustomInclude		  ""
	  CustomSource		  ""
	  CustomLibrary		  ""
	  CustomDefine		  ""
	  CustomBLASCallback	  ""
	  CustomLAPACKCallback	  ""
	  CustomFFTCallback	  ""
	  CustomInitializer	  ""
	  CustomTerminator	  ""
	  Toolchain		  "Automatically locate an installed toolchain"
	  BuildConfiguration	  "Faster Builds"
	  CustomToolchainOptions  []
	  IncludeHyperlinkInReport off
	  LaunchReport		  off
	  PortableWordSizes	  off
	  CreateSILPILBlock	  "None"
	  CodeExecutionProfiling  off
	  CodeExecutionProfileVariable "executionProfile"
	  CodeProfilingSaveOptions "SummaryOnly"
	  CodeProfilingInstrumentation "off"
	  SILDebugging		  off
	  TargetLang		  "C"
	  IncludeBusHierarchyInRTWFileBlockHierarchyMap	off
	  GenerateTraceInfo	  off
	  GenerateTraceReport	  off
	  GenerateTraceReportSl	  off
	  GenerateTraceReportSf	  off
	  GenerateTraceReportEml  off
	  GenerateWebview	  off
	  GenerateCodeMetricsReport off
	  GenerateCodeReplacementReport	off
	  GenerateMissedCodeReplacementReport off
	  RTWCompilerOptimization "off"
	  ObjectivePriorities	  []
	  RTWCustomCompilerOptimizations ""
	  CheckMdlBeforeBuild	  "Off"
	  SharedConstantsCachingThreshold 1024
	  Array {
	    Type		    "Handle"
	    Dimension		    2
	    Simulink.CodeAppCC {
	      $ObjectID		      19
	      Version		      "1.18.1"
	      Array {
		Type			"Cell"
		Dimension		28
		Cell			"IgnoreCustomStorageClasses"
		Cell			"IgnoreTestpoints"
		Cell			"BlockCommentType"
		Cell			"InsertBlockDesc"
		Cell			"InsertPolySpaceComments"
		Cell			"SFDataObjDesc"
		Cell			"MATLABFcnDesc"
		Cell			"SimulinkDataObjDesc"
		Cell			"DefineNamingRule"
		Cell			"SignalNamingRule"
		Cell			"ParamNamingRule"
		Cell			"InternalIdentifier"
		Cell			"InlinedPrmAccess"
		Cell			"CustomSymbolStr"
		Cell			"CustomSymbolStrGlobalVar"
		Cell			"CustomSymbolStrType"
		Cell			"CustomSymbolStrField"
		Cell			"CustomSymbolStrFcn"
		Cell			"CustomSymbolStrModelFcn"
		Cell			"CustomSymbolStrFcnArg"
		Cell			"CustomSymbolStrBlkIO"
		Cell			"CustomSymbolStrTmpVar"
		Cell			"CustomSymbolStrMacro"
		Cell			"CustomSymbolStrUtil"
		Cell			"CustomSymbolStrEmxType"
		Cell			"CustomSymbolStrEmxFcn"
		Cell			"CustomUserTokenString"
		Cell			"ReqsInCode"
		PropName		"DisabledProps"
	      }
	      Description	      ""
	      Comment		      ""
	      ForceParamTrailComments off
	      GenerateComments	      on
	      CommentStyle	      "Auto"
	      IgnoreCustomStorageClasses on
	      IgnoreTestpoints	      off
	      MaxIdLength	      31
	      PreserveName	      off
	      PreserveNameWithParent  off
	      ShowEliminatedStatement off
	      OperatorAnnotations     off
	      SimulinkDataObjDesc     off
	      SFDataObjDesc	      off
	      MATLABFcnDesc	      off
	      MangleLength	      1
	      SharedChecksumLength    8
	      CustomSymbolStrGlobalVar "$R$N$M"
	      CustomSymbolStrType     "$N$R$M_T"
	      CustomSymbolStrField    "$N$M"
	      CustomSymbolStrFcn      "$R$N$M$F"
	      CustomSymbolStrModelFcn "$R$N"
	      CustomSymbolStrFcnArg   "rt$I$N$M"
	      CustomSymbolStrBlkIO    "rtb_$N$M"
	      CustomSymbolStrTmpVar   "$N$M"
	      CustomSymbolStrMacro    "$R$N$M"
	      CustomSymbolStrUtil     "$N$C"
	      CustomSymbolStrEmxType  "emxArray_$M$N"
	      CustomSymbolStrEmxFcn   "emx$M$N"
	      CustomUserTokenString   ""
	      CustomCommentsFcn	      ""
	      DefineNamingRule	      "None"
	      DefineNamingFcn	      ""
	      ParamNamingRule	      "None"
	      ParamNamingFcn	      ""
	      SignalNamingRule	      "None"
	      SignalNamingFcn	      ""
	      InsertBlockDesc	      off
	      InsertPolySpaceComments off
	      SimulinkBlockComments   on
	      BlockCommentType	      "BlockPathComment"
	      StateflowObjectComments off
	      MATLABSourceComments    off
	      EnableCustomComments    off
	      InternalIdentifierFile  ""
	      InternalIdentifier      "Shortened"
	      InlinedPrmAccess	      "Literals"
	      ReqsInCode	      off
	      UseSimReservedNames     off
	      ReservedNameArray	      []
	    }
	    Simulink.GRTTargetCC {
	      $BackupClass	      "Simulink.TargetCC"
	      $ObjectID		      20
	      Version		      "1.18.1"
	      Array {
		Type			"Cell"
		Dimension		16
		Cell			"IncludeMdlTerminateFcn"
		Cell			"SuppressErrorStatus"
		Cell			"ERTCustomFileBanners"
		Cell			"GenerateSampleERTMain"
		Cell			"ExistingSharedCode"
		Cell			"GenerateTestInterfaces"
		Cell			"ModelStepFunctionPrototypeControlCompliant"
		Cell			"GenerateAllocFcn"
		Cell			"PurelyIntegerCode"
		Cell			"SupportComplex"
		Cell			"SupportAbsoluteTime"
		Cell			"SupportContinuousTime"
		Cell			"SupportNonInlinedSFcns"
		Cell			"RemoveDisableFunc"
		Cell			"RemoveResetFunc"
		Cell			"PreserveStateflowLocalDataDimensions"
		PropName		"DisabledProps"
	      }
	      Description	      ""
	      TargetFcnLib	      "ansi_tfl_table_tmw.mat"
	      TargetLibSuffix	      ""
	      TargetPreCompLibLocation ""
	      GenFloatMathFcnCalls    "NOT IN USE"
	      TargetLangStandard      "C99 (ISO)"
	      CodeReplacementLibrary  "None"
	      UtilityFuncGeneration   "Auto"
	      MultiwordTypeDef	      "System defined"
	      MultiwordLength	      2048
	      DynamicStringBufferSize 256
	      GenerateFullHeader      on
	      InferredTypesCompatibility off
	      ExistingSharedCode      ""
	      GenerateSampleERTMain   off
	      GenerateTestInterfaces  off
	      ModelReferenceCompliant on
	      ParMdlRefBuildCompliant on
	      CompOptLevelCompliant   on
	      ConcurrentExecutionCompliant on
	      IncludeMdlTerminateFcn  on
	      GeneratePreprocessorConditionals "Use local settings"
	      CombineOutputUpdateFcns on
	      CombineSignalStateStructs	off
	      GroupInternalDataByFunction off
	      SuppressErrorStatus     off
	      IncludeFileDelimiter    "Auto"
	      ERTCustomFileBanners    off
	      SupportAbsoluteTime     on
	      LogVarNameModifier      "rt_"
	      MatFileLogging	      on
	      MultiInstanceERTCode    off
	      CodeInterfacePackaging  "Nonreusable function"
	      PurelyIntegerCode	      off
	      SupportNonFinite	      on
	      SupportComplex	      on
	      SupportContinuousTime   on
	      SupportNonInlinedSFcns  on
	      RemoveDisableFunc	      off
	      RemoveResetFunc	      off
	      SupportVariableSizeSignals off
	      ParenthesesLevel	      "Nominal"
	      CastingMode	      "Nominal"
	      PreserveStateflowLocalDataDimensions off
	      MATLABClassNameForMDSCustomization "Simulink.SoftwareTarget.GRTCustomization"
	      ModelStepFunctionPrototypeControlCompliant off
	      CPPClassGenCompliant    on
	      AutosarCompliant	      off
	      MDXCompliant	      off
	      GRTInterface	      off
	      GenerateAllocFcn	      off
	      UseToolchainInfoCompliant	on
	      GenerateSharedConstants on
	      CoderGroups	      []
	      AccessMethods	      []
	      LookupTableObjectStructAxisOrder "1,2,3,4,..."
	      LUTObjectStructOrderExplicitValues "Size,Breakpoints,Table"
	      LUTObjectStructOrderEvenSpacing "Size,Breakpoints,Table"
	      ArrayLayout	      "Column-major"
	      UnsupportedSFcnMsg      "error"
	      ERTHeaderFileRootName   "$R$E"
	      ERTSourceFileRootName   "$R$E"
	      ERTDataFileRootName     "$R_data"
	      UseMalloc		      off
	      ExtMode		      off
	      ExtModeStaticAlloc      off
	      ExtModeTesting	      off
	      ExtModeStaticAllocSize  1000000
	      ExtModeTransport	      0
	      ExtModeMexFile	      "ext_comm"
	      ExtModeMexArgs	      ""
	      ExtModeIntrfLevel	      "Level1"
	      RTWCAPISignals	      off
	      RTWCAPIParams	      off
	      RTWCAPIStates	      off
	      RTWCAPIRootIO	      off
	      GenerateASAP2	      off
	      MultiInstanceErrorCode  "Error"
	    }
	    PropName		    "Components"
	  }
	}
	SlCovCC.ConfigComp {
	  $ObjectID		  21
	  Version		  "1.18.1"
	  DisabledProps		  []
	  Description		  "Simulink Coverage Configuration Component"
	  Name			  "Simulink Coverage"
	  CovEnable		  off
	  CovScope		  "EntireSystem"
	  CovIncludeTopModel	  on
	  RecordCoverage	  off
	  CovPath		  "/"
	  CovSaveName		  "covdata"
	  CovCompData		  ""
	  CovMetricSettings	  "dwe"
	  CovFilter		  ""
	  CovHTMLOptions	  ""
	  CovNameIncrementing	  off
	  CovHtmlReporting	  off
	  CovForceBlockReductionOff on
	  CovEnableCumulative	  on
	  CovSaveCumulativeToWorkspaceVar off
	  CovSaveSingleToWorkspaceVar off
	  CovCumulativeVarName	  "covCumulativeData"
	  CovCumulativeReport	  off
	  CovSaveOutputData	  on
	  CovOutputDir		  "slcov_output/$ModelName$"
	  CovDataFileName	  "$ModelName$_cvdata"
	  CovShowResultsExplorer  on
	  CovReportOnPause	  on
	  CovModelRefEnable	  "off"
	  CovModelRefExcluded	  ""
	  CovExternalEMLEnable	  on
	  CovSFcnEnable		  on
	  CovBoundaryAbsTol	  1e-05
	  CovBoundaryRelTol	  0.01
	  CovUseTimeInterval	  off
	  CovStartTime		  0
	  CovStopTime		  0
	  CovMcdcMode		  "Masking"
	}
	hdlcoderui.hdlcc {
	  $ObjectID		  22
	  Version		  "1.18.1"
	  DisabledProps		  []
	  Description		  "HDL Coder custom configuration component"
	  Name			  "HDL Coder"
	  Array {
	    Type		    "Cell"
	    Dimension		    1
	    Cell		    " "
	    PropName		    "HDLConfigFile"
	  }
	  HDLCActiveTab		  "0"
	}
	PropName		"Components"
      }
      Name		      "Configuration"
      ExtraOptions	      ""
      CurrentDlgPage	      "Solver"
      ConfigPrmDlgPosition    [ 145, 124, 1135, 794 ]
    }
    PropName		    "ConfigurationSets"
  }
  Simulink.ConfigSet {
    $PropName		    "ActiveConfigurationSet"
    $ObjectID		    10
  }
  Object {
    $PropName		    "DataTransfer"
    $ObjectID		    23
    $ClassName		    "Simulink.GlobalDataTransfer"
    DefaultTransitionBetweenSyncTasks "Ensure deterministic transfer (maximum delay)"
    DefaultTransitionBetweenAsyncTasks "Ensure data integrity only"
    DefaultTransitionBetweenContTasks "Ensure deterministic transfer (minimum delay)"
    DefaultExtrapolationMethodBetweenContTasks "None"
    AutoInsertRateTranBlk   [0]
  }
  ExplicitPartitioning	  off
  BlockDefaults {
    ForegroundColor	    "black"
    BackgroundColor	    "white"
    DropShadow		    off
    NamePlacement	    "normal"
    FontName		    "Helvetica"
    FontSize		    10
    FontWeight		    "normal"
    FontAngle		    "normal"
    ShowName		    on
    HideAutomaticName	    on
    BlockRotation	    0
    BlockMirror		    off
  }
  AnnotationDefaults {
    HorizontalAlignment	    "left"
    VerticalAlignment	    "top"
    ForegroundColor	    "black"
    BackgroundColor	    "white"
    DropShadow		    off
    FontName		    "Helvetica"
    FontSize		    10
    FontWeight		    "normal"
    FontAngle		    "normal"
    MarkupType		    "model"
    UseDisplayTextAsClickCallback off
    AnnotationType	    "note_annotation"
    FixedHeight		    off
    FixedWidth		    off
    Interpreter		    "off"
  }
  LineDefaults {
    FontName		    "Helvetica"
    FontSize		    9
    FontWeight		    "normal"
    FontAngle		    "normal"
  }
  MaskDefaults {
    SelfModifiable	    "off"
    IconFrame		    "on"
    IconOpaque		    "opaque"
    RunInitForIconRedraw    "analyze"
    IconRotate		    "none"
    PortRotate		    "default"
    IconUnits		    "autoscale"
  }
  MaskParameterDefaults {
    Evaluate		    "on"
    Tunable		    "on"
    NeverSave		    "off"
    Internal		    "off"
    ReadOnly		    "off"
    Enabled		    "on"
    Visible		    "on"
    ToolTip		    "on"
  }
  BlockParameterDefaults {
    Block {
      BlockType		      ComplexToMagnitudeAngle
      Output		      "Magnitude and angle"
      SampleTime	      "-1"
    }
    Block {
      BlockType		      Constant
      Value		      "1"
      VectorParams1D	      on
      SamplingMode	      "Sample based"
      OutMin		      "[]"
      OutMax		      "[]"
      OutDataTypeStr	      "Inherit: Inherit from 'Constant value'"
      LockScale		      off
      SampleTime	      "inf"
      FramePeriod	      "inf"
      PreserveConstantTs      off
    }
    Block {
      BlockType		      Demux
      Outputs		      "4"
      DisplayOption	      "none"
      BusSelectionMode	      off
    }
    Block {
      BlockType		      Fcn
      Expr		      "sin(u[1])"
      SampleTime	      "-1"
    }
    Block {
      BlockType		      Gain
      Gain		      "1"
      Multiplication	      "Element-wise(K.*u)"
      ParamMin		      "[]"
      ParamMax		      "[]"
      ParamDataTypeStr	      "Inherit: Same as input"
      OutMin		      "[]"
      OutMax		      "[]"
      OutDataTypeStr	      "Inherit: Same as input"
      LockScale		      off
      RndMeth		      "Floor"
      SaturateOnIntegerOverflow	on
      SampleTime	      "-1"
    }
    Block {
      BlockType		      Inport
      Port		      "1"
      OutputFunctionCall      off
      OutMin		      "[]"
      OutMax		      "[]"
      OutDataTypeStr	      "Inherit: auto"
      LockScale		      off
      BusOutputAsStruct	      off
      Unit		      "inherit"
      PortDimensions	      "-1"
      VarSizeSig	      "Inherit"
      SampleTime	      "-1"
      SignalType	      "auto"
      SamplingMode	      "auto"
      LatchByDelayingOutsideSignal off
      LatchInputForFeedbackSignals off
      Interpolate	      on
    }
    Block {
      BlockType		      Integrator
      ExternalReset	      "none"
      InitialConditionSource  "internal"
      InitialCondition	      "0"
      LimitOutput	      off
      UpperSaturationLimit    "inf"
      LowerSaturationLimit    "-inf"
      WrapState		      off
      WrappedStateUpperValue  "pi"
      WrappedStateLowerValue  "-pi"
      ShowSaturationPort      off
      ShowStatePort	      off
      AbsoluteTolerance	      "auto"
      IgnoreLimit	      off
      ZeroCross		      on
      ContinuousStateAttributes	"''"
    }
    Block {
      BlockType		      Lookup_n-D
      NumberOfTableDimensions "2"
      DataSpecification	      "Table and breakpoints"
      BreakpointsSpecification "Explicit values"
      BreakpointsForDimension1 "[10,22,31]"
      BreakpointsForDimension2 "[10,22,31]"
      BreakpointsForDimension3 "[1:3]"
      BreakpointsForDimension4 "[1:3]"
      BreakpointsForDimension5 "[1:3]"
      BreakpointsForDimension6 "[1:3]"
      BreakpointsForDimension7 "[1:3]"
      BreakpointsForDimension8 "[1:3]"
      BreakpointsForDimension9 "[1:3]"
      BreakpointsForDimension10	"[1:3]"
      BreakpointsForDimension11	"[1:3]"
      BreakpointsForDimension12	"[1:3]"
      BreakpointsForDimension13	"[1:3]"
      BreakpointsForDimension14	"[1:3]"
      BreakpointsForDimension15	"[1:3]"
      BreakpointsForDimension16	"[1:3]"
      BreakpointsForDimension17	"[1:3]"
      BreakpointsForDimension18	"[1:3]"
      BreakpointsForDimension19	"[1:3]"
      BreakpointsForDimension20	"[1:3]"
      BreakpointsForDimension21	"[1:3]"
      BreakpointsForDimension22	"[1:3]"
      BreakpointsForDimension23	"[1:3]"
      BreakpointsForDimension24	"[1:3]"
      BreakpointsForDimension25	"[1:3]"
      BreakpointsForDimension26	"[1:3]"
      BreakpointsForDimension27	"[1:3]"
      BreakpointsForDimension28	"[1:3]"
      BreakpointsForDimension29	"[1:3]"
      BreakpointsForDimension30	"[1:3]"
      BreakpointsForDimension1FirstPoint "1"
      BreakpointsForDimension2FirstPoint "1"
      BreakpointsForDimension3FirstPoint "1"
      BreakpointsForDimension4FirstPoint "1"
      BreakpointsForDimension5FirstPoint "1"
      BreakpointsForDimension6FirstPoint "1"
      BreakpointsForDimension7FirstPoint "1"
      BreakpointsForDimension8FirstPoint "1"
      BreakpointsForDimension9FirstPoint "1"
      BreakpointsForDimension10FirstPoint "1"
      BreakpointsForDimension11FirstPoint "1"
      BreakpointsForDimension12FirstPoint "1"
      BreakpointsForDimension13FirstPoint "1"
      BreakpointsForDimension14FirstPoint "1"
      BreakpointsForDimension15FirstPoint "1"
      BreakpointsForDimension16FirstPoint "1"
      BreakpointsForDimension17FirstPoint "1"
      BreakpointsForDimension18FirstPoint "1"
      BreakpointsForDimension19FirstPoint "1"
      BreakpointsForDimension20FirstPoint "1"
      BreakpointsForDimension21FirstPoint "1"
      BreakpointsForDimension22FirstPoint "1"
      BreakpointsForDimension23FirstPoint "1"
      BreakpointsForDimension24FirstPoint "1"
      BreakpointsForDimension25FirstPoint "1"
      BreakpointsForDimension26FirstPoint "1"
      BreakpointsForDimension27FirstPoint "1"
      BreakpointsForDimension28FirstPoint "1"
      BreakpointsForDimension29FirstPoint "1"
      BreakpointsForDimension30FirstPoint "1"
      BreakpointsForDimension1Spacing "1"
      BreakpointsForDimension2Spacing "1"
      BreakpointsForDimension3Spacing "1"
      BreakpointsForDimension4Spacing "1"
      BreakpointsForDimension5Spacing "1"
      BreakpointsForDimension6Spacing "1"
      BreakpointsForDimension7Spacing "1"
      BreakpointsForDimension8Spacing "1"
      BreakpointsForDimension9Spacing "1"
      BreakpointsForDimension10Spacing "1"
      BreakpointsForDimension11Spacing "1"
      BreakpointsForDimension12Spacing "1"
      BreakpointsForDimension13Spacing "1"
      BreakpointsForDimension14Spacing "1"
      BreakpointsForDimension15Spacing "1"
      BreakpointsForDimension16Spacing "1"
      BreakpointsForDimension17Spacing "1"
      BreakpointsForDimension18Spacing "1"
      BreakpointsForDimension19Spacing "1"
      BreakpointsForDimension20Spacing "1"
      BreakpointsForDimension21Spacing "1"
      BreakpointsForDimension22Spacing "1"
      BreakpointsForDimension23Spacing "1"
      BreakpointsForDimension24Spacing "1"
      BreakpointsForDimension25Spacing "1"
      BreakpointsForDimension26Spacing "1"
      BreakpointsForDimension27Spacing "1"
      BreakpointsForDimension28Spacing "1"
      BreakpointsForDimension29Spacing "1"
      BreakpointsForDimension30Spacing "1"
      BreakpointsForDimension1Min "[]"
      BreakpointsForDimension2Min "[]"
      BreakpointsForDimension3Min "[]"
      BreakpointsForDimension4Min "[]"
      BreakpointsForDimension5Min "[]"
      BreakpointsForDimension6Min "[]"
      BreakpointsForDimension7Min "[]"
      BreakpointsForDimension8Min "[]"
      BreakpointsForDimension9Min "[]"
      BreakpointsForDimension10Min "[]"
      BreakpointsForDimension11Min "[]"
      BreakpointsForDimension12Min "[]"
      BreakpointsForDimension13Min "[]"
      BreakpointsForDimension14Min "[]"
      BreakpointsForDimension15Min "[]"
      BreakpointsForDimension16Min "[]"
      BreakpointsForDimension17Min "[]"
      BreakpointsForDimension18Min "[]"
      BreakpointsForDimension19Min "[]"
      BreakpointsForDimension20Min "[]"
      BreakpointsForDimension21Min "[]"
      BreakpointsForDimension22Min "[]"
      BreakpointsForDimension23Min "[]"
      BreakpointsForDimension24Min "[]"
      BreakpointsForDimension25Min "[]"
      BreakpointsForDimension26Min "[]"
      BreakpointsForDimension27Min "[]"
      BreakpointsForDimension28Min "[]"
      BreakpointsForDimension29Min "[]"
      BreakpointsForDimension30Min "[]"
      BreakpointsForDimension1Max "[]"
      BreakpointsForDimension2Max "[]"
      BreakpointsForDimension3Max "[]"
      BreakpointsForDimension4Max "[]"
      BreakpointsForDimension5Max "[]"
      BreakpointsForDimension6Max "[]"
      BreakpointsForDimension7Max "[]"
      BreakpointsForDimension8Max "[]"
      BreakpointsForDimension9Max "[]"
      BreakpointsForDimension10Max "[]"
      BreakpointsForDimension11Max "[]"
      BreakpointsForDimension12Max "[]"
      BreakpointsForDimension13Max "[]"
      BreakpointsForDimension14Max "[]"
      BreakpointsForDimension15Max "[]"
      BreakpointsForDimension16Max "[]"
      BreakpointsForDimension17Max "[]"
      BreakpointsForDimension18Max "[]"
      BreakpointsForDimension19Max "[]"
      BreakpointsForDimension20Max "[]"
      BreakpointsForDimension21Max "[]"
      BreakpointsForDimension22Max "[]"
      BreakpointsForDimension23Max "[]"
      BreakpointsForDimension24Max "[]"
      BreakpointsForDimension25Max "[]"
      BreakpointsForDimension26Max "[]"
      BreakpointsForDimension27Max "[]"
      BreakpointsForDimension28Max "[]"
      BreakpointsForDimension29Max "[]"
      BreakpointsForDimension30Max "[]"
      BreakpointsForDimension1DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension2DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension3DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension4DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension5DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension6DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension7DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension8DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension9DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension10DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension11DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension12DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension13DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension14DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension15DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension16DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension17DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension18DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension19DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension20DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension21DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension22DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension23DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension24DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension25DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension26DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension27DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension28DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension29DataTypeStr "Inherit: Same as corresponding input"
      BreakpointsForDimension30DataTypeStr "Inherit: Same as corresponding input"
      IndexSearchMethod	      "Binary search"
      BeginIndexSearchUsingPreviousIndexResult off
      UseOneInputPortForAllInputData off
      Table		      "[4 5 6;16 19 20;10 18 23]"
      TableMin		      "[]"
      TableMax		      "[]"
      TableDataTypeStr	      "Inherit: Same as output"
      IntermediateResultsDataTypeStr "Inherit: Same as output"
      InterpMethod	      "Linear point-slope"
      ExtrapMethod	      "Linear"
      DiagnosticForOutOfRangeInput "None"
      RemoveProtectionInput   off
      UseLastTableValue	      off
      SampleTime	      "-1"
      InternalRulePriority    "Precision"
      InputSameDT	      on
      OutMin		      "[]"
      OutMax		      "[]"
      OutDataTypeStr	      "Inherit: Same as first input"
      LockScale		      off
      RndMeth		      "Floor"
      SaturateOnIntegerOverflow	off
      FractionDataTypeStr     "Inherit: Inherit via internal rule"
      SupportTunableTableSize off
      MaximumIndicesForEachDimension "[]"
      LUTDesignTableMode      "Redesign Table"
      LUTDesignDataSource     "Block Dialog"
      LUTDesignFunctionName   "sqrt(x)"
      LUTDesignUseExistingBP  on
      LUTDesignRelError	      "0.01"
      LUTDesignAbsError	      "1e-6"
    }
    Block {
      BlockType		      Mux
      Inputs		      "4"
      DisplayOption	      "none"
      UseBusObject	      off
      BusObject		      "BusObject"
      NonVirtualBus	      off
    }
    Block {
      BlockType		      Outport
      Port		      "1"
      OutMin		      "[]"
      OutMax		      "[]"
      OutDataTypeStr	      "Inherit: auto"
      LockScale		      off
      BusOutputAsStruct	      off
      Unit		      "inherit"
      PortDimensions	      "-1"
      VarSizeSig	      "Inherit"
      SampleTime	      "-1"
      SignalType	      "auto"
      SamplingMode	      "auto"
      EnsureOutportIsVirtual  off
      SourceOfInitialOutputValue "Dialog"
      OutputWhenDisabled      "held"
      InitialOutput	      "[]"
      MustResolveToSignalObject	off
      OutputWhenUnConnected   off
      OutputWhenUnconnectedValue "0"
      VectorParamsAs1DForOutWhenUnconnected off
    }
    Block {
      BlockType		      Product
      Inputs		      "2"
      Multiplication	      "Element-wise(.*)"
      CollapseMode	      "All dimensions"
      CollapseDim	      "1"
      InputSameDT	      on
      OutMin		      "[]"
      OutMax		      "[]"
      OutDataTypeStr	      "Inherit: Same as first input"
      LockScale		      off
      RndMeth		      "Zero"
      SaturateOnIntegerOverflow	on
      SampleTime	      "-1"
    }
    Block {
      BlockType		      S-Function
      FunctionName	      "system"
      SFunctionModules	      "''"
      PortCounts	      "[]"
      MultiThreadCoSim	      "auto"
    }
    Block {
      BlockType		      Scope
      DefaultConfigurationName "Simulink.scopes.TimeScopeBlockCfg"
    }
    Block {
      BlockType		      SubSystem
      ShowPortLabels	      "FromPortIcon"
      Permissions	      "ReadWrite"
      PermitHierarchicalResolution "All"
      TreatAsAtomicUnit	      off
      MinAlgLoopOccurrences   off
      PropExecContextOutsideSubsystem off
      SystemSampleTime	      "-1"
      RTWSystemCode	      "Auto"
      RTWFcnNameOpts	      "Auto"
      RTWFileNameOpts	      "Auto"
      FunctionInterfaceSpec   "void_void"
      FunctionWithSeparateData off
      RTWMemSecFuncInitTerm   "Inherit from model"
      RTWMemSecFuncExecute    "Inherit from model"
      RTWMemSecDataConstants  "Inherit from model"
      RTWMemSecDataInternal   "Inherit from model"
      RTWMemSecDataParameters "Inherit from model"
      SimViewingDevice	      off
      DataTypeOverride	      "UseLocalSettings"
      DataTypeOverrideAppliesTo	"AllNumericTypes"
      MinMaxOverflowLogging   "UseLocalSettings"
      Opaque		      off
      MaskHideContents	      off
      SFBlockType	      "NONE"
      VariantControlMode      "Expression"
      Variant		      off
      GeneratePreprocessorConditionals off
      AllowZeroVariantControls off
      PropagateVariantConditions off
      TreatAsGroupedWhenPropagatingVariantConditions on
      ContentPreviewEnabled   off
      IsWebBlock	      off
      IsObserver	      off
      Latency		      "0"
      AutoFrameSizeCalculation off
      IsWebBlockPanel	      off
    }
    Block {
      BlockType		      Sum
      IconShape		      "rectangular"
      Inputs		      "++"
      CollapseMode	      "All dimensions"
      CollapseDim	      "1"
      InputSameDT	      on
      AccumDataTypeStr	      "Inherit: Inherit via internal rule"
      OutMin		      "[]"
      OutMax		      "[]"
      OutDataTypeStr	      "Inherit: Same as first input"
      LockScale		      off
      RndMeth		      "Floor"
      SaturateOnIntegerOverflow	on
      SampleTime	      "-1"
    }
    Block {
      BlockType		      Terminator
    }
    Block {
      BlockType		      TransferFcn
      Numerator		      "[1]"
      Denominator	      "[1 2 1]"
      AbsoluteTolerance	      "auto"
      ContinuousStateAttributes	"''"
      Realization	      "auto"
    }
  }
  System {
    Name		    "ChargerExample_Tank_q_PIs_uncert_clean"
    Location		    [-7, -7, 1543, 831]
    Open		    off
    PortBlocksUseCompactNotation off
    SetExecutionDomain	    off
    ExecutionDomainType	    "Deduce"
    ModelBrowserVisibility  off
    ModelBrowserWidth	    200
    ScreenColor		    "white"
    PaperOrientation	    "landscape"
    PaperPositionMode	    "auto"
    PaperType		    "usletter"
    PaperUnits		    "inches"
    TiledPaperMargins	    [0.500000, 0.500000, 0.500000, 0.500000]
    TiledPageScale	    1
    ShowPageBoundaries	    off
    ZoomFactor		    "175"
    ReportName		    "simulink-default.rpt"
    SIDHighWatermark	    "104"
    Block {
      BlockType		      SubSystem
      Name		      "Battery"
      SID		      "93"
      Ports		      [1, 1]
      Position		      [455, 382, 520, 438]
      ZOrder		      3608
      RequestExecContextInheritance off
      ContentPreviewEnabled   on
      Port {
	PortNumber		1
	Name			"V_out"
      }
      System {
	Name			"Battery"
	Location		[-7, -7, 1543, 831]
	Open			off
	PortBlocksUseCompactNotation off
	SetExecutionDomain	off
	ExecutionDomainType	"Deduce"
	ModelBrowserVisibility	off
	ModelBrowserWidth	200
	ScreenColor		"white"
	PaperOrientation	"landscape"
	PaperPositionMode	"auto"
	PaperType		"usletter"
	PaperUnits		"inches"
	TiledPaperMargins	[0.500000, 0.500000, 0.500000, 0.500000]
	TiledPageScale		1
	ShowPageBoundaries	off
	ZoomFactor		"250"
	Block {
	  BlockType		  Inport
	  Name			  "I"
	  SID			  "94"
	  Position		  [65, 48, 95, 62]
	  ZOrder		  5
	  IconDisplay		  "Port number"
	}
	Block {
	  BlockType		  Lookup_n-D
	  Name			  "1-D Lookup\nTable"
	  SID			  "4"
	  Ports			  [1, 1]
	  Position		  [225, 23, 290, 87]
	  ZOrder		  4
	  NumberOfTableDimensions "1"
	  BreakpointsForDimension1 "[0\n1.5\n4\n9\n14\n29\n]"
	  Table			  "[240\n300\n340\n360\n370\n400]"
	  InterpMethod		  "Cubic spline"
	  InternalRulePriority	  "Speed"
	  RndMeth		  "Simplest"
	}
	Block {
	  BlockType		  Integrator
	  Name			  "Integrator"
	  SID			  "1"
	  Ports			  [1, 1]
	  Position		  [160, 40, 190, 70]
	  ZOrder		  1
	}
	Block {
	  BlockType		  Outport
	  Name			  "V"
	  SID			  "95"
	  Position		  [330, 48, 360, 62]
	  ZOrder		  6
	  IconDisplay		  "Port number"
	}
	Line {
	  ZOrder		  2
	  SrcBlock		  "Integrator"
	  SrcPort		  1
	  DstBlock		  "1-D Lookup\nTable"
	  DstPort		  1
	}
	Line {
	  ZOrder		  17
	  SrcBlock		  "1-D Lookup\nTable"
	  SrcPort		  1
	  DstBlock		  "V"
	  DstPort		  1
	}
	Line {
	  ZOrder		  16
	  SrcBlock		  "I"
	  SrcPort		  1
	  DstBlock		  "Integrator"
	  DstPort		  1
	}
	Annotation {
	  SID			  "9"
	  Name			  "https://www.energy.gov/sites/prod/files/2015/01/f19/batteryLeaf5045.pdf"
	  Position		  [41, 130, 359, 144]
	  InternalMargins	  [0, 0, 0, 0]
	  ZOrder		  -1
	}
      }
    }
    Block {
      BlockType		      SubSystem
      Name		      "Current source"
      SID		      "96"
      Ports		      [2, 1]
      Position		      [340, 380, 410, 435]
      ZOrder		      3609
      RequestExecContextInheritance off
      ContentPreviewEnabled   on
      System {
	Name			"Current source"
	Location		[-7, -7, 1543, 831]
	Open			on
	PortBlocksUseCompactNotation off
	SetExecutionDomain	off
	ExecutionDomainType	"Deduce"
	ModelBrowserVisibility	off
	ModelBrowserWidth	200
	ScreenColor		"white"
	PaperOrientation	"landscape"
	PaperPositionMode	"auto"
	PaperType		"usletter"
	PaperUnits		"inches"
	TiledPaperMargins	[0.500000, 0.500000, 0.500000, 0.500000]
	TiledPageScale		1
	ShowPageBoundaries	off
	ZoomFactor		"80"
	Block {
	  BlockType		  Inport
	  Name			  "I_ref"
	  SID			  "97"
	  Position		  [150, 133, 180, 147]
	  ZOrder		  3608
	  IconDisplay		  "Port number"
	}
	Block {
	  BlockType		  Inport
	  Name			  "V_out"
	  SID			  "98"
	  Position		  [150, 338, 180, 352]
	  ZOrder		  3609
	  Port			  "2"
	  IconDisplay		  "Port number"
	}
	Block {
	  BlockType		  Constant
	  Name			  "Constant1"
	  SID			  "24"
	  Position		  [180, 275, 210, 305]
	  ZOrder		  324
	  Value			  "0"
	  Port {
	    PortNumber		    1
	    Name		    "delta_ref"
	  }
	}
	Block {
	  BlockType		  Constant
	  Name			  "Constant2"
	  SID			  "56"
	  Position		  [180, 180, 210, 210]
	  ZOrder		  3571
	  Value			  "0.1"
	  Port {
	    PortNumber		    1
	    Name		    "sigma_ref"
	  }
	}
	Block {
	  BlockType		  Constant
	  Name			  "Constant4"
	  SID			  "59"
	  Position		  [385, 307, 425, 333]
	  ZOrder		  3574
	  Value			  "[C L R n omega_max]"
	}
	Block {
	  BlockType		  SubSystem
	  Name			  "DC/DC"
	  SID			  "34"
	  Ports			  [5, 3]
	  Position		  [730, 177, 830, 263]
	  ZOrder		  3559
	  RequestExecContextInheritance	off
	  Port {
	    PortNumber		    1
	    Name		    "W_out"
	    PropagatedSignals	    "W"
	  }
	  Port {
	    PortNumber		    2
	    Name		    "sigma"
	    PropagatedSignals	    "sigma"
	  }
	  Port {
	    PortNumber		    3
	    Name		    "delta"
	    PropagatedSignals	    "delta"
	  }
	  System {
	    Name		    "DC/DC"
	    Location		    [-7, -7, 1543, 831]
	    Open		    off
	    PortBlocksUseCompactNotation off
	    SetExecutionDomain	    off
	    ExecutionDomainType	    "Deduce"
	    ModelBrowserVisibility  off
	    ModelBrowserWidth	    200
	    ScreenColor		    "white"
	    PaperOrientation	    "landscape"
	    PaperPositionMode	    "auto"
	    PaperType		    "usletter"
	    PaperUnits		    "inches"
	    TiledPaperMargins	    [0.500000, 0.500000, 0.500000, 0.500000]
	    TiledPageScale	    1
	    ShowPageBoundaries	    off
	    ZoomFactor		    "100"
	    Block {
	      BlockType		      Inport
	      Name		      "omega"
	      SID		      "35"
	      Position		      [120, 28, 150, 42]
	      ZOrder		      3558
	      IconDisplay	      "Port number"
	      Port {
		PortNumber		1
		Name			"omega"
		PropagatedSignals	"omega"
	      }
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "d"
	      SID		      "52"
	      Position		      [120, 143, 150, 157]
	      ZOrder		      3565
	      Port		      "2"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "s"
	      SID		      "36"
	      Position		      [120, 108, 150, 122]
	      ZOrder		      3559
	      Port		      "3"
	      IconDisplay	      "Port number"
	      Port {
		PortNumber		1
		Name			"s"
		PropagatedSignals	"s"
	      }
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "beta"
	      SID		      "37"
	      Position		      [120, 178, 150, 192]
	      ZOrder		      3560
	      Port		      "4"
	      IconDisplay	      "Port number"
	      Port {
		PortNumber		1
		Name			"beta"
	      }
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "G"
	      SID		      "38"
	      Position		      [120, 228, 150, 242]
	      ZOrder		      3561
	      Port		      "5"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      ComplexToMagnitudeAngle
	      Name		      "Complex to\nMagnitude-Angle"
	      SID		      "39"
	      Ports		      [1, 2]
	      Position		      [355, 163, 385, 192]
	      ZOrder		      3543
	      Port {
		PortNumber		1
		Name			"abs_AB"
	      }
	      Port {
		PortNumber		2
		Name			"phi_0"
	      }
	    }
	    Block {
	      BlockType		      Product
	      Name		      "Divide"
	      SID		      "40"
	      Ports		      [3, 1]
	      Position		      [790, 131, 820, 179]
	      ZOrder		      3556
	      Inputs		      "/**"
	      InputSameDT	      off
	      OutDataTypeStr	      "Inherit: Inherit via internal rule"
	      RndMeth		      "Floor"
	      SaturateOnIntegerOverflow	off
	    }
	    Block {
	      BlockType		      Fcn
	      Name		      "Fcn [Z(omega)]"
	      SID		      "41"
	      Position		      [240, 20, 300, 50]
	      ZOrder		      3546
	      Expr		      "u*L*1.05 - 1/(u*C)"
	      Port {
		PortNumber		1
		Name			"Z"
	      }
	    }
	    Block {
	      BlockType		      Fcn
	      Name		      "Fcn [delta(phi_0, beta)]"
	      SID		      "42"
	      Position		      [495, 310, 580, 340]
	      ZOrder		      3551
	      Expr		      "u(2) - pi/2 + u(1)"
	      Port {
		PortNumber		1
		Name			"delta"
	      }
	    }
	    Block {
	      BlockType		      Fcn
	      Name		      "Fcn [rect]"
	      SID		      "43"
	      Position		      [665, 110, 715, 140]
	      ZOrder		      3554
	      Expr		      "cos(u(2) + u(1)) + cos(u(2))"
	    }
	    Block {
	      BlockType		      Fcn
	      Name		      "Fcn [sigma(phi_0)]"
	      SID		      "44"
	      Position		      [485, 250, 530, 280]
	      ZOrder		      3549
	      Expr		      "pi/2 - u"
	      Port {
		PortNumber		1
		Name			"sigma"
	      }
	    }
	    Block {
	      BlockType		      Gain
	      Name		      "Gain"
	      SID		      "45"
	      Position		      [850, 140, 880, 170]
	      ZOrder		      3557
	      Gain		      "n/(2*pi^2)"
	      ParamDataTypeStr	      "Inherit: Inherit via internal rule"
	      OutDataTypeStr	      "Inherit: Inherit via internal rule"
	      SaturateOnIntegerOverflow	off
	      Port {
		PortNumber		1
		Name			"W"
	      }
	    }
	    Block {
	      BlockType		      SubSystem
	      Name		      "MATLAB Function \n[FHA coeffs]"
	      SID		      "46"
	      Ports		      [4, 1]
	      Position		      [235, 155, 310, 205]
	      ZOrder		      3538
	      ErrorFcn		      "Stateflow.Translate.translate"
	      PermitHierarchicalResolution "ExplicitOnly"
	      TreatAsAtomicUnit	      on
	      RequestExecContextInheritance off
	      SFBlockType	      "MATLAB Function"
	      System {
		Name			"MATLAB Function \n[FHA coeffs]"
		Location		[223, 338, 826, 833]
		Open			off
		PortBlocksUseCompactNotation off
		SetExecutionDomain	off
		ExecutionDomainType	"Deduce"
		ModelBrowserVisibility	off
		ModelBrowserWidth	200
		ScreenColor		"white"
		PaperOrientation	"landscape"
		PaperPositionMode	"auto"
		PaperType		"usletter"
		PaperUnits		"inches"
		TiledPaperMargins	[0.500000, 0.500000, 0.500000, 0.500000]
		TiledPageScale		1
		ShowPageBoundaries	off
		ZoomFactor		"100"
		SIDHighWatermark	"37"
		Block {
		  BlockType		  Inport
		  Name			  "d"
		  SID			  "46::37"
		  Position		  [20, 101, 40, 119]
		  ZOrder		  25
		  IconDisplay		  "Port number"
		}
		Block {
		  BlockType		  Inport
		  Name			  "s"
		  SID			  "46::25"
		  Position		  [20, 136, 40, 154]
		  ZOrder		  16
		  Port			  "2"
		  IconDisplay		  "Port number"
		}
		Block {
		  BlockType		  Inport
		  Name			  "beta"
		  SID			  "46::28"
		  Position		  [20, 171, 40, 189]
		  ZOrder		  19
		  Port			  "3"
		  IconDisplay		  "Port number"
		}
		Block {
		  BlockType		  Inport
		  Name			  "G"
		  SID			  "46::30"
		  Position		  [20, 206, 40, 224]
		  ZOrder		  21
		  Port			  "4"
		  IconDisplay		  "Port number"
		}
		Block {
		  BlockType		  Demux
		  Name			  " Demux "
		  SID			  "46::35"
		  Ports			  [1, 1]
		  Position		  [270, 230, 320, 270]
		  ZOrder		  23
		  Outputs		  "1"
		}
		Block {
		  BlockType		  S-Function
		  Name			  " SFunction "
		  SID			  "46::34"
		  Tag			  "Stateflow S-Function ChargerExample_Tank_q_PIs_uncert_clean 3"
		  Ports			  [4, 2]
		  Position		  [180, 102, 230, 203]
		  ZOrder		  22
		  FunctionName		  "sf_sfun"
		  PortCounts		  "[4 2]"
		  SFunctionDeploymentMode off
		  EnableBusSupport	  on
		  SFcnIsStateOwnerBlock	  off
		  Port {
		    PortNumber		    2
		    Name		    "AB"
		  }
		}
		Block {
		  BlockType		  Terminator
		  Name			  " Terminator "
		  SID			  "46::36"
		  Position		  [460, 241, 480, 259]
		  ZOrder		  24
		}
		Block {
		  BlockType		  Outport
		  Name			  "AB"
		  SID			  "46::27"
		  Position		  [460, 101, 480, 119]
		  ZOrder		  18
		  IconDisplay		  "Port number"
		}
		Line {
		  ZOrder		  14
		  SrcBlock		  "d"
		  SrcPort		  1
		  DstBlock		  " SFunction "
		  DstPort		  1
		}
		Line {
		  ZOrder		  15
		  SrcBlock		  "s"
		  SrcPort		  1
		  DstBlock		  " SFunction "
		  DstPort		  2
		}
		Line {
		  ZOrder		  16
		  SrcBlock		  "beta"
		  SrcPort		  1
		  DstBlock		  " SFunction "
		  DstPort		  3
		}
		Line {
		  ZOrder		  17
		  SrcBlock		  "G"
		  SrcPort		  1
		  DstBlock		  " SFunction "
		  DstPort		  4
		}
		Line {
		  Name			  "AB"
		  ZOrder		  18
		  Labels		  [0, 0]
		  SrcBlock		  " SFunction "
		  SrcPort		  2
		  DstBlock		  "AB"
		  DstPort		  1
		}
		Line {
		  ZOrder		  19
		  SrcBlock		  " Demux "
		  SrcPort		  1
		  DstBlock		  " Terminator "
		  DstPort		  1
		}
		Line {
		  ZOrder		  20
		  SrcBlock		  " SFunction "
		  SrcPort		  1
		  DstBlock		  " Demux "
		  DstPort		  1
		}
	      }
	    }
	    Block {
	      BlockType		      Mux
	      Name		      "Mux3"
	      SID		      "47"
	      Ports		      [2, 1]
	      Position		      [455, 306, 460, 344]
	      ZOrder		      3552
	      ShowName		      off
	      Inputs		      "2"
	      DisplayOption	      "bar"
	    }
	    Block {
	      BlockType		      Mux
	      Name		      "Mux4"
	      SID		      "48"
	      Ports		      [2, 1]
	      Position		      [630, 106, 635, 144]
	      ZOrder		      3555
	      ShowName		      off
	      Inputs		      "2"
	      DisplayOption	      "bar"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "W"
	      SID		      "49"
	      Position		      [925, 148, 955, 162]
	      ZOrder		      3562
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "sigma"
	      SID		      "50"
	      Position		      [925, 258, 955, 272]
	      ZOrder		      3563
	      Port		      "2"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "delta"
	      SID		      "51"
	      Position		      [925, 318, 955, 332]
	      ZOrder		      3564
	      Port		      "3"
	      IconDisplay	      "Port number"
	    }
	    Line {
	      ZOrder		      1
	      SrcBlock		      "Mux4"
	      SrcPort		      1
	      DstBlock		      "Fcn [rect]"
	      DstPort		      1
	    }
	    Line {
	      ZOrder		      2
	      SrcBlock		      "MATLAB Function \n[FHA coeffs]"
	      SrcPort		      1
	      DstBlock		      "Complex to\nMagnitude-Angle"
	      DstPort		      1
	    }
	    Line {
	      Name		      "W"
	      ZOrder		      3
	      Labels		      [1, 0]
	      SrcBlock		      "Gain"
	      SrcPort		      1
	      DstBlock		      "W"
	      DstPort		      1
	    }
	    Line {
	      Name		      "abs_AB"
	      ZOrder		      4
	      Labels		      [1, 0]
	      SrcBlock		      "Complex to\nMagnitude-Angle"
	      SrcPort		      1
	      DstBlock		      "Divide"
	      DstPort		      3
	    }
	    Line {
	      ZOrder		      5
	      SrcBlock		      "Mux3"
	      SrcPort		      1
	      DstBlock		      "Fcn [delta(phi_0, beta)]"
	      DstPort		      1
	    }
	    Line {
	      Name		      "Z"
	      ZOrder		      6
	      Labels		      [1, 0]
	      SrcBlock		      "Fcn [Z(omega)]"
	      SrcPort		      1
	      Points		      [458, 0; 0, 105]
	      DstBlock		      "Divide"
	      DstPort		      1
	    }
	    Line {
	      ZOrder		      7
	      SrcBlock		      "Fcn [rect]"
	      SrcPort		      1
	      Points		      [22, 0; 0, 30]
	      DstBlock		      "Divide"
	      DstPort		      2
	    }
	    Line {
	      ZOrder		      8
	      SrcBlock		      "Divide"
	      SrcPort		      1
	      DstBlock		      "Gain"
	      DstPort		      1
	    }
	    Line {
	      Name		      "sigma"
	      ZOrder		      9
	      Labels		      [1, 0]
	      SrcBlock		      "Fcn [sigma(phi_0)]"
	      SrcPort		      1
	      DstBlock		      "sigma"
	      DstPort		      1
	    }
	    Line {
	      Name		      "omega"
	      ZOrder		      10
	      Labels		      [1, 0]
	      SrcBlock		      "omega"
	      SrcPort		      1
	      DstBlock		      "Fcn [Z(omega)]"
	      DstPort		      1
	    }
	    Line {
	      Name		      "s"
	      ZOrder		      11
	      SrcBlock		      "s"
	      SrcPort		      1
	      Points		      [47, 0]
	      Branch {
		ZOrder			12
		Points			[0, 60]
		DstBlock		"MATLAB Function \n[FHA coeffs]"
		DstPort			2
	      }
	      Branch {
		ZOrder			13
		Labels			[1, 0]
		DstBlock		"Mux4"
		DstPort			1
	      }
	    }
	    Line {
	      Name		      "beta"
	      ZOrder		      14
	      SrcBlock		      "beta"
	      SrcPort		      1
	      Points		      [47, 0]
	      Branch {
		ZOrder			24
		DstBlock		"MATLAB Function \n[FHA coeffs]"
		DstPort			3
	      }
	      Branch {
		ZOrder			16
		Labels			[2, 0]
		Points			[0, 150]
		DstBlock		"Mux3"
		DstPort			2
	      }
	    }
	    Line {
	      Name		      "phi_0"
	      ZOrder		      17
	      Labels		      [1, 0]
	      SrcBlock		      "Complex to\nMagnitude-Angle"
	      SrcPort		      2
	      Points		      [43, 0; 0, 80]
	      Branch {
		ZOrder			18
		DstBlock		"Fcn [sigma(phi_0)]"
		DstPort			1
	      }
	      Branch {
		ZOrder			19
		Points			[0, 50]
		DstBlock		"Mux3"
		DstPort			1
	      }
	    }
	    Line {
	      Name		      "delta"
	      ZOrder		      20
	      SrcBlock		      "Fcn [delta(phi_0, beta)]"
	      SrcPort		      1
	      Points		      [20, 0]
	      Branch {
		ZOrder			21
		Labels			[1, 0]
		DstBlock		"delta"
		DstPort			1
	      }
	      Branch {
		ZOrder			22
		Points			[0, -190]
		DstBlock		"Mux4"
		DstPort			2
	      }
	    }
	    Line {
	      ZOrder		      23
	      SrcBlock		      "G"
	      SrcPort		      1
	      Points		      [19, 0; 0, -40]
	      DstBlock		      "MATLAB Function \n[FHA coeffs]"
	      DstPort		      4
	    }
	    Line {
	      ZOrder		      26
	      SrcBlock		      "d"
	      SrcPort		      1
	      Points		      [21, 0; 0, 15]
	      DstBlock		      "MATLAB Function \n[FHA coeffs]"
	      DstPort		      1
	    }
	  }
	}
	Block {
	  BlockType		  SubSystem
	  Name			  "Disturbance"
	  SID			  "72"
	  Ports			  [1, 1]
	  Position		  [655, 215, 700, 255]
	  ZOrder		  3599
	  RequestExecContextInheritance	off
	  ContentPreviewEnabled	  on
	  System {
	    Name		    "Disturbance"
	    Location		    [-7, -7, 1543, 831]
	    Open		    off
	    PortBlocksUseCompactNotation off
	    SetExecutionDomain	    off
	    ExecutionDomainType	    "Deduce"
	    ModelBrowserVisibility  off
	    ModelBrowserWidth	    200
	    ScreenColor		    "white"
	    PaperOrientation	    "landscape"
	    PaperPositionMode	    "auto"
	    PaperType		    "usletter"
	    PaperUnits		    "inches"
	    TiledPaperMargins	    [0.500000, 0.500000, 0.500000, 0.500000]
	    TiledPageScale	    1
	    ShowPageBoundaries	    off
	    ZoomFactor		    "80"
	    Block {
	      BlockType		      Inport
	      Name		      "in"
	      SID		      "73"
	      Position		      [20, 23, 50, 37]
	      ZOrder		      3587
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Constant
	      Name		      "Constant3"
	      SID		      "74"
	      Position		      [130, 80, 160, 110]
	      ZOrder		      3586
	      Value		      "-0.1"
	    }
	    Block {
	      BlockType		      Sum
	      Name		      "Sum1"
	      SID		      "75"
	      Ports		      [2, 1]
	      Position		      [165, 20, 185, 40]
	      ZOrder		      3584
	      ShowName		      off
	      IconShape		      "round"
	      Inputs		      "|++"
	      InputSameDT	      off
	      OutDataTypeStr	      "Inherit: Inherit via internal rule"
	      SaturateOnIntegerOverflow	off
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "out"
	      SID		      "76"
	      Position		      [250, 23, 280, 37]
	      ZOrder		      3588
	      IconDisplay	      "Port number"
	    }
	    Line {
	      ZOrder		      1
	      SrcBlock		      "Constant3"
	      SrcPort		      1
	      Points		      [10, 0]
	      DstBlock		      "Sum1"
	      DstPort		      2
	    }
	    Line {
	      ZOrder		      2
	      SrcBlock		      "Sum1"
	      SrcPort		      1
	      DstBlock		      "out"
	      DstPort		      1
	    }
	    Line {
	      ZOrder		      3
	      SrcBlock		      "in"
	      SrcPort		      1
	      DstBlock		      "Sum1"
	      DstPort		      1
	    }
	  }
	}
	Block {
	  BlockType		  SubSystem
	  Name			  "G calculation"
	  SID			  "90"
	  Ports			  [1, 1]
	  Position		  [200, 322, 250, 368]
	  ZOrder		  3607
	  RequestExecContextInheritance	off
	  ContentPreviewEnabled	  on
	  Port {
	    PortNumber		    1
	    Name		    "G"
	    PropagatedSignals	    "G"
	  }
	  System {
	    Name		    "G calculation"
	    Location		    [-7, -7, 1543, 831]
	    Open		    off
	    PortBlocksUseCompactNotation off
	    SetExecutionDomain	    off
	    ExecutionDomainType	    "Deduce"
	    ModelBrowserVisibility  off
	    ModelBrowserWidth	    200
	    ScreenColor		    "white"
	    PaperOrientation	    "landscape"
	    PaperPositionMode	    "auto"
	    PaperType		    "usletter"
	    PaperUnits		    "inches"
	    TiledPaperMargins	    [0.500000, 0.500000, 0.500000, 0.500000]
	    TiledPageScale	    1
	    ShowPageBoundaries	    off
	    ZoomFactor		    "175"
	    Block {
	      BlockType		      Inport
	      Name		      "Vout"
	      SID		      "91"
	      Position		      [-35, 238, -5, 252]
	      ZOrder		      3578
	      NamePlacement	      "alternate"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Product
	      Name		      "Divide"
	      SID		      "55"
	      Ports		      [2, 1]
	      Position		      [85, 262, 115, 293]
	      ZOrder		      3570
	      Inputs		      "*/"
	      InputSameDT	      off
	      OutDataTypeStr	      "Inherit: Inherit via internal rule"
	      RndMeth		      "Floor"
	      SaturateOnIntegerOverflow	off
	      Port {
		PortNumber		1
		Name			"G"
	      }
	    }
	    Block {
	      BlockType		      Gain
	      Name		      "Gain"
	      SID		      "62"
	      Position		      [35, 230, 65, 260]
	      ZOrder		      3577
	      Gain		      "n"
	      ParamDataTypeStr	      "Inherit: Inherit via internal rule"
	      OutDataTypeStr	      "Inherit: Inherit via internal rule"
	      SaturateOnIntegerOverflow	off
	    }
	    Block {
	      BlockType		      Constant
	      Name		      "Vin"
	      SID		      "25"
	      Position		      [35, 270, 65, 300]
	      ZOrder		      325
	      Value		      "Vin"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "G"
	      SID		      "92"
	      Position		      [155, 273, 185, 287]
	      ZOrder		      3579
	      IconDisplay	      "Port number"
	    }
	    Line {
	      ZOrder		      78
	      SrcBlock		      "Gain"
	      SrcPort		      1
	      Points		      [5, 0; 0, 25]
	      DstBlock		      "Divide"
	      DstPort		      1
	    }
	    Line {
	      ZOrder		      56
	      SrcBlock		      "Vin"
	      SrcPort		      1
	      DstBlock		      "Divide"
	      DstPort		      2
	    }
	    Line {
	      ZOrder		      81
	      SrcBlock		      "Vout"
	      SrcPort		      1
	      DstBlock		      "Gain"
	      DstPort		      1
	    }
	    Line {
	      Name		      "G"
	      ZOrder		      82
	      Labels		      [0, 0]
	      SrcBlock		      "Divide"
	      SrcPort		      1
	      DstBlock		      "G"
	      DstPort		      1
	    }
	  }
	}
	Block {
	  BlockType		  Gain
	  Name			  "Gain1"
	  SID			  "63"
	  Position		  [215, 122, 255, 158]
	  ZOrder		  3578
	  Gain			  "1/Vin"
	  ParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SaturateOnIntegerOverflow off
	}
	Block {
	  BlockType		  Gain
	  Name			  "Gain2"
	  SID			  "33"
	  Position		  [880, 175, 910, 205]
	  ZOrder		  3567
	  Gain			  "Vin"
	  ParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SaturateOnIntegerOverflow off
	  Port {
	    PortNumber		    1
	    Name		    "I_out"
	  }
	}
	Block {
	  BlockType		  SubSystem
	  Name			  "Inverse"
	  SID			  "20"
	  Ports			  [7, 6]
	  Position		  [470, 175, 575, 275]
	  ZOrder		  320
	  ErrorFcn		  "Stateflow.Translate.translate"
	  PermitHierarchicalResolution "ExplicitOnly"
	  TreatAsAtomicUnit	  on
	  RequestExecContextInheritance	off
	  SFBlockType		  "MATLAB Function"
	  ContentPreviewEnabled	  on
	  Port {
	    PortNumber		    1
	    Name		    "omega"
	    PropagatedSignals	    "omega"
	  }
	  Port {
	    PortNumber		    2
	    Name		    "d"
	    PropagatedSignals	    "d"
	  }
	  Port {
	    PortNumber		    3
	    Name		    "s"
	    PropagatedSignals	    "s"
	  }
	  Port {
	    PortNumber		    4
	    Name		    "beta"
	    PropagatedSignals	    "beta"
	  }
	  Port {
	    PortNumber		    5
	    Name		    "s_add"
	    PropagatedSignals	    "s_add"
	  }
	  System {
	    Name		    "Inverse"
	    Location		    [223, 338, 826, 833]
	    Open		    off
	    PortBlocksUseCompactNotation off
	    SetExecutionDomain	    off
	    ExecutionDomainType	    "Deduce"
	    ModelBrowserVisibility  off
	    ModelBrowserWidth	    200
	    ScreenColor		    "white"
	    PaperOrientation	    "landscape"
	    PaperPositionMode	    "auto"
	    PaperType		    "usletter"
	    PaperUnits		    "inches"
	    TiledPaperMargins	    [0.500000, 0.500000, 0.500000, 0.500000]
	    TiledPageScale	    1
	    ShowPageBoundaries	    off
	    ZoomFactor		    "100"
	    SIDHighWatermark	    "35"
	    Block {
	      BlockType		      Inport
	      Name		      "W_ref"
	      SID		      "20::29"
	      Position		      [20, 101, 40, 119]
	      ZOrder		      20
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "sigma"
	      SID		      "20::22"
	      Position		      [20, 136, 40, 154]
	      ZOrder		      13
	      Port		      "2"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "delta"
	      SID		      "20::1"
	      Position		      [20, 171, 40, 189]
	      ZOrder		      -1
	      Port		      "3"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "circuit_params"
	      SID		      "20::28"
	      Position		      [20, 206, 40, 224]
	      ZOrder		      19
	      Port		      "4"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "sigma_reg"
	      SID		      "20::34"
	      Position		      [20, 246, 40, 264]
	      ZOrder		      25
	      Port		      "5"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "delta_reg"
	      SID		      "20::35"
	      Position		      [20, 281, 40, 299]
	      ZOrder		      26
	      Port		      "6"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Inport
	      Name		      "G"
	      SID		      "20::25"
	      Position		      [20, 316, 40, 334]
	      ZOrder		      16
	      Port		      "7"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Demux
	      Name		      " Demux "
	      SID		      "20::20"
	      Ports		      [1, 1]
	      Position		      [270, 350, 320, 390]
	      ZOrder		      11
	      Outputs		      "1"
	    }
	    Block {
	      BlockType		      S-Function
	      Name		      " SFunction "
	      SID		      "20::19"
	      Tag		      "Stateflow S-Function ChargerExample_Tank_q_PIs_uncert_clean 1"
	      Ports		      [7, 7]
	      Position		      [180, 125, 230, 285]
	      ZOrder		      10
	      FunctionName	      "sf_sfun"
	      PortCounts	      "[7 7]"
	      SFunctionDeploymentMode off
	      EnableBusSupport	      on
	      SFcnIsStateOwnerBlock   off
	      Port {
		PortNumber		2
		Name			"omega"
	      }
	      Port {
		PortNumber		3
		Name			"d"
	      }
	      Port {
		PortNumber		4
		Name			"s"
	      }
	      Port {
		PortNumber		5
		Name			"beta"
	      }
	      Port {
		PortNumber		6
		Name			"s_add"
	      }
	      Port {
		PortNumber		7
		Name			"tmp"
	      }
	    }
	    Block {
	      BlockType		      Terminator
	      Name		      " Terminator "
	      SID		      "20::21"
	      Position		      [460, 361, 480, 379]
	      ZOrder		      12
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "omega"
	      SID		      "20::30"
	      Position		      [460, 101, 480, 119]
	      ZOrder		      21
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "d"
	      SID		      "20::5"
	      Position		      [460, 136, 480, 154]
	      ZOrder		      -5
	      Port		      "2"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "s"
	      SID		      "20::24"
	      Position		      [460, 171, 480, 189]
	      ZOrder		      15
	      Port		      "3"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "beta"
	      SID		      "20::26"
	      Position		      [460, 206, 480, 224]
	      ZOrder		      17
	      Port		      "4"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "s_add"
	      SID		      "20::31"
	      Position		      [460, 246, 480, 264]
	      ZOrder		      22
	      Port		      "5"
	      IconDisplay	      "Port number"
	    }
	    Block {
	      BlockType		      Outport
	      Name		      "tmp"
	      SID		      "20::33"
	      Position		      [460, 281, 480, 299]
	      ZOrder		      24
	      Port		      "6"
	      IconDisplay	      "Port number"
	    }
	    Line {
	      ZOrder		      372
	      SrcBlock		      "W_ref"
	      SrcPort		      1
	      DstBlock		      " SFunction "
	      DstPort		      1
	    }
	    Line {
	      ZOrder		      373
	      SrcBlock		      "sigma"
	      SrcPort		      1
	      DstBlock		      " SFunction "
	      DstPort		      2
	    }
	    Line {
	      ZOrder		      374
	      SrcBlock		      "delta"
	      SrcPort		      1
	      DstBlock		      " SFunction "
	      DstPort		      3
	    }
	    Line {
	      ZOrder		      375
	      SrcBlock		      "circuit_params"
	      SrcPort		      1
	      DstBlock		      " SFunction "
	      DstPort		      4
	    }
	    Line {
	      ZOrder		      376
	      SrcBlock		      "sigma_reg"
	      SrcPort		      1
	      DstBlock		      " SFunction "
	      DstPort		      5
	    }
	    Line {
	      ZOrder		      377
	      SrcBlock		      "delta_reg"
	      SrcPort		      1
	      DstBlock		      " SFunction "
	      DstPort		      6
	    }
	    Line {
	      ZOrder		      378
	      SrcBlock		      "G"
	      SrcPort		      1
	      DstBlock		      " SFunction "
	      DstPort		      7
	    }
	    Line {
	      Name		      "omega"
	      ZOrder		      379
	      Labels		      [0, 0]
	      SrcBlock		      " SFunction "
	      SrcPort		      2
	      DstBlock		      "omega"
	      DstPort		      1
	    }
	    Line {
	      Name		      "d"
	      ZOrder		      380
	      Labels		      [0, 0]
	      SrcBlock		      " SFunction "
	      SrcPort		      3
	      DstBlock		      "d"
	      DstPort		      1
	    }
	    Line {
	      Name		      "s"
	      ZOrder		      381
	      Labels		      [0, 0]
	      SrcBlock		      " SFunction "
	      SrcPort		      4
	      DstBlock		      "s"
	      DstPort		      1
	    }
	    Line {
	      Name		      "beta"
	      ZOrder		      382
	      Labels		      [0, 0]
	      SrcBlock		      " SFunction "
	      SrcPort		      5
	      DstBlock		      "beta"
	      DstPort		      1
	    }
	    Line {
	      Name		      "s_add"
	      ZOrder		      383
	      Labels		      [0, 0]
	      SrcBlock		      " SFunction "
	      SrcPort		      6
	      DstBlock		      "s_add"
	      DstPort		      1
	    }
	    Line {
	      Name		      "tmp"
	      ZOrder		      384
	      Labels		      [0, 0]
	      SrcBlock		      " SFunction "
	      SrcPort		      7
	      DstBlock		      "tmp"
	      DstPort		      1
	    }
	    Line {
	      ZOrder		      385
	      SrcBlock		      " Demux "
	      SrcPort		      1
	      DstBlock		      " Terminator "
	      DstPort		      1
	    }
	    Line {
	      ZOrder		      386
	      SrcBlock		      " SFunction "
	      SrcPort		      1
	      DstBlock		      " Demux "
	      DstPort		      1
	    }
	  }
	}
	Block {
	  BlockType		  Mux
	  Name			  "Mux"
	  SID			  "21"
	  Ports			  [5, 1]
	  Position		  [700, 76, 705, 124]
	  ZOrder		  321
	  ShowName		  off
	  Inputs		  "5"
	  DisplayOption		  "bar"
	}
	Block {
	  BlockType		  Mux
	  Name			  "Mux1"
	  SID			  "64"
	  Ports			  [2, 1]
	  Position		  [1040, 41, 1045, 79]
	  ZOrder		  3579
	  ShowName		  off
	  Inputs		  "2"
	  DisplayOption		  "bar"
	}
	Block {
	  BlockType		  Reference
	  Name			  "PI W"
	  SID			  "80"
	  Ports			  [1, 1]
	  Position		  [340, 122, 380, 158]
	  ZOrder		  3596
	  LibraryVersion	  "1.444"
	  SourceBlock		  "simulink/Continuous/PID Controller"
	  SourceType		  "PID 1dof"
	  SourceProductName	  "Simulink"
	  SourceProductBaseCode	  "SL"
	  ContentPreviewEnabled	  on
	  Controller		  "PI"
	  Form			  "Parallel"
	  TimeDomain		  "Continuous-time"
	  SampleTime		  "-1"
	  IntegratorMethod	  "Forward Euler"
	  FilterMethod		  "Forward Euler"
	  ControllerParametersSource "internal"
	  P			  "200"
	  I			  "200"
	  D			  "0"
	  UseFilter		  on
	  N			  "100"
	  TunerSelectOption	  "Transfer Function Based (PID Tuner App)"
	  ZeroCross		  off
	  InitialConditionSource  "internal"
	  InitialConditionForIntegrator	"0"
	  InitialConditionForFilter "0"
	  DifferentiatorICPrevScaledInput "0"
	  ExternalReset		  "none"
	  IgnoreLimit		  off
	  TrackingMode		  off
	  Kt			  "1"
	  LimitOutput		  on
	  UpperSaturationLimit	  "1000"
	  LowerSaturationLimit	  "0"
	  LinearizeAsGain	  on
	  AntiWindupMode	  "back-calculation"
	  Kb			  "1"
	  RndMeth		  "Floor"
	  SaturateOnIntegerOverflow off
	  LockScale		  off
	  PGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  PProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  POutMin		  "[]"
	  POutMax		  "[]"
	  IGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  IProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  IOutMin		  "[]"
	  IOutMax		  "[]"
	  DGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DOutMin		  "[]"
	  DOutMax		  "[]"
	  NGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  NProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  NOutMin		  "[]"
	  NOutMax		  "[]"
	  SumOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumOutMin		  "[]"
	  SumOutMax		  "[]"
	  SaturationOutDataTypeStr "Inherit: Same as input"
	  SaturationOutMin	  "[]"
	  SaturationOutMax	  "[]"
	  PParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  PParamMin		  "[]"
	  PParamMax		  "[]"
	  IParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  IParamMin		  "[]"
	  IParamMax		  "[]"
	  DParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  DParamMin		  "[]"
	  DParamMax		  "[]"
	  NParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  NParamMin		  "[]"
	  NParamMax		  "[]"
	  KbParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  KbParamMin		  "[]"
	  KbParamMax		  "[]"
	  KtParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  KtParamMin		  "[]"
	  KtParamMax		  "[]"
	  KbOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  KbOutMin		  "[]"
	  KbOutMax		  "[]"
	  KtOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  KtOutMin		  "[]"
	  KtOutMax		  "[]"
	  IntegratorOutDataTypeStr "Inherit: Inherit via internal rule"
	  IntegratorOutMin	  "[]"
	  IntegratorOutMax	  "[]"
	  FilterOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  FilterOutMin		  "[]"
	  FilterOutMax		  "[]"
	  SumI1OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI1OutMin		  "[]"
	  SumI1OutMax		  "[]"
	  SumI2OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI2OutMin		  "[]"
	  SumI2OutMax		  "[]"
	  SumI3OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI3OutMin		  "[]"
	  SumI3OutMax		  "[]"
	  SumI4OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI4OutMin		  "[]"
	  SumI4OutMax		  "[]"
	  SumDOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDOutMin		  "[]"
	  SumDOutMax		  "[]"
	  SumAccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI1AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI2AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI3AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI4AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDAccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  DifferentiatorOutDataTypeStr "Inherit: Inherit via internal rule"
	  DifferentiatorOutMin	  "[]"
	  DifferentiatorOutMax	  "[]"
	  FilterDiffNumProductOutputDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffDenProductOutputDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffNumAccumDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffDenAccumDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffOutCoefDataTypeStr "Inherit: Inherit via internal rule"
	  FilterDiffOutCoefMin	  "[]"
	  FilterDiffOutCoefMax	  "[]"
	  ReciprocalOutDataTypeStr "Inherit: Inherit via internal rule"
	  ReciprocalOutMin	  "[]"
	  ReciprocalOutMax	  "[]"
	  SumDenOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDenOutMin		  "[]"
	  SumDenOutMax		  "[]"
	  SumNumOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumNumOutMin		  "[]"
	  SumNumOutMax		  "[]"
	  SumDenAccumDataTypeStr  "Inherit: Inherit via internal rule"
	  SumNumAccumDataTypeStr  "Inherit: Inherit via internal rule"
	  DivideOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DivideOutMin		  "[]"
	  DivideOutMax		  "[]"
	  IntegratorContinuousStateAttributes "''"
	  IntegratorStateMustResolveToSignalObject off
	  IntegratorRTWStateStorageClass "Auto"
	  FilterContinuousStateAttributes "''"
	  FilterStateMustResolveToSignalObject off
	  FilterRTWStateStorageClass "Auto"
	  ParallelPVariant	  "InternalParameters"
	  IdealPVariant		  "Disabled"
	  IVariant		  "InternalParameters"
	  DVariant		  "Disabled"
	  IntegratorVariant	  "Continuous"
	  SatVariant		  "Enabled"
	  AWVariant		  "BackCalculation"
	  PCopyVariant		  "Disabled"
	  TRVariant		  "Disabled"
	  FdbkBlocksVariant	  "Forward"
	  IdealPFdbkVariant	  "Disabled"
	  SatFdbkVariant	  "Disabled"
	  DerivativeFilterVariant "Disabled"
	  NVariant		  "Disabled"
	  NCopyVariant		  "Disabled_SignalSpec"
	  FilterICVariant	  "Disabled"
	  IntegratorICVariant	  "InternalICs"
	  ExternalResetVariant	  "Disabled"
	  TRSumVariant		  "Passthrough"
	  SumFdbkVariant	  "Disabled"
	  SumVariant		  "Sum_PI"
	  InitialConditionSetting "Auto"
	}
	Block {
	  BlockType		  Reference
	  Name			  "PI delta"
	  SID			  "77"
	  Ports			  [1, 1]
	  Position		  [340, 272, 380, 308]
	  ZOrder		  3594
	  LibraryVersion	  "1.444"
	  SourceBlock		  "simulink/Continuous/PID Controller"
	  SourceType		  "PID 1dof"
	  SourceProductName	  "Simulink"
	  SourceProductBaseCode	  "SL"
	  ContentPreviewEnabled	  on
	  Controller		  "PI"
	  Form			  "Parallel"
	  TimeDomain		  "Continuous-time"
	  SampleTime		  "-1"
	  IntegratorMethod	  "Forward Euler"
	  FilterMethod		  "Forward Euler"
	  ControllerParametersSource "internal"
	  P			  "1"
	  I			  "10"
	  D			  "0"
	  UseFilter		  on
	  N			  "100"
	  TunerSelectOption	  "Transfer Function Based (PID Tuner App)"
	  ZeroCross		  off
	  InitialConditionSource  "internal"
	  InitialConditionForIntegrator	"0"
	  InitialConditionForFilter "0"
	  DifferentiatorICPrevScaledInput "0"
	  ExternalReset		  "none"
	  IgnoreLimit		  off
	  TrackingMode		  off
	  Kt			  "1"
	  LimitOutput		  on
	  UpperSaturationLimit	  "0.5"
	  LowerSaturationLimit	  "-0.5"
	  LinearizeAsGain	  on
	  AntiWindupMode	  "back-calculation"
	  Kb			  "1"
	  RndMeth		  "Floor"
	  SaturateOnIntegerOverflow off
	  LockScale		  off
	  PGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  PProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  POutMin		  "[]"
	  POutMax		  "[]"
	  IGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  IProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  IOutMin		  "[]"
	  IOutMax		  "[]"
	  DGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DOutMin		  "[]"
	  DOutMax		  "[]"
	  NGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  NProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  NOutMin		  "[]"
	  NOutMax		  "[]"
	  SumOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumOutMin		  "[]"
	  SumOutMax		  "[]"
	  SaturationOutDataTypeStr "Inherit: Same as input"
	  SaturationOutMin	  "[]"
	  SaturationOutMax	  "[]"
	  PParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  PParamMin		  "[]"
	  PParamMax		  "[]"
	  IParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  IParamMin		  "[]"
	  IParamMax		  "[]"
	  DParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  DParamMin		  "[]"
	  DParamMax		  "[]"
	  NParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  NParamMin		  "[]"
	  NParamMax		  "[]"
	  KbParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  KbParamMin		  "[]"
	  KbParamMax		  "[]"
	  KtParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  KtParamMin		  "[]"
	  KtParamMax		  "[]"
	  KbOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  KbOutMin		  "[]"
	  KbOutMax		  "[]"
	  KtOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  KtOutMin		  "[]"
	  KtOutMax		  "[]"
	  IntegratorOutDataTypeStr "Inherit: Inherit via internal rule"
	  IntegratorOutMin	  "[]"
	  IntegratorOutMax	  "[]"
	  FilterOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  FilterOutMin		  "[]"
	  FilterOutMax		  "[]"
	  SumI1OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI1OutMin		  "[]"
	  SumI1OutMax		  "[]"
	  SumI2OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI2OutMin		  "[]"
	  SumI2OutMax		  "[]"
	  SumI3OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI3OutMin		  "[]"
	  SumI3OutMax		  "[]"
	  SumI4OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI4OutMin		  "[]"
	  SumI4OutMax		  "[]"
	  SumDOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDOutMin		  "[]"
	  SumDOutMax		  "[]"
	  SumAccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI1AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI2AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI3AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI4AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDAccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  DifferentiatorOutDataTypeStr "Inherit: Inherit via internal rule"
	  DifferentiatorOutMin	  "[]"
	  DifferentiatorOutMax	  "[]"
	  FilterDiffNumProductOutputDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffDenProductOutputDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffNumAccumDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffDenAccumDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffOutCoefDataTypeStr "Inherit: Inherit via internal rule"
	  FilterDiffOutCoefMin	  "[]"
	  FilterDiffOutCoefMax	  "[]"
	  ReciprocalOutDataTypeStr "Inherit: Inherit via internal rule"
	  ReciprocalOutMin	  "[]"
	  ReciprocalOutMax	  "[]"
	  SumDenOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDenOutMin		  "[]"
	  SumDenOutMax		  "[]"
	  SumNumOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumNumOutMin		  "[]"
	  SumNumOutMax		  "[]"
	  SumDenAccumDataTypeStr  "Inherit: Inherit via internal rule"
	  SumNumAccumDataTypeStr  "Inherit: Inherit via internal rule"
	  DivideOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DivideOutMin		  "[]"
	  DivideOutMax		  "[]"
	  IntegratorContinuousStateAttributes "''"
	  IntegratorStateMustResolveToSignalObject off
	  IntegratorRTWStateStorageClass "Auto"
	  FilterContinuousStateAttributes "''"
	  FilterStateMustResolveToSignalObject off
	  FilterRTWStateStorageClass "Auto"
	  ParallelPVariant	  "InternalParameters"
	  IdealPVariant		  "Disabled"
	  IVariant		  "InternalParameters"
	  DVariant		  "Disabled"
	  IntegratorVariant	  "Continuous"
	  SatVariant		  "Enabled"
	  AWVariant		  "BackCalculation"
	  PCopyVariant		  "Disabled"
	  TRVariant		  "Disabled"
	  FdbkBlocksVariant	  "Forward"
	  IdealPFdbkVariant	  "Disabled"
	  SatFdbkVariant	  "Disabled"
	  DerivativeFilterVariant "Disabled"
	  NVariant		  "Disabled"
	  NCopyVariant		  "Disabled_SignalSpec"
	  FilterICVariant	  "Disabled"
	  IntegratorICVariant	  "InternalICs"
	  ExternalResetVariant	  "Disabled"
	  TRSumVariant		  "Passthrough"
	  SumFdbkVariant	  "Disabled"
	  SumVariant		  "Sum_PI"
	  InitialConditionSetting "Auto"
	}
	Block {
	  BlockType		  Reference
	  Name			  "PI sigma"
	  SID			  "86"
	  Ports			  [1, 1]
	  Position		  [340, 222, 380, 258]
	  ZOrder		  3604
	  LibraryVersion	  "1.444"
	  SourceBlock		  "simulink/Continuous/PID Controller"
	  SourceType		  "PID 1dof"
	  SourceProductName	  "Simulink"
	  SourceProductBaseCode	  "SL"
	  ContentPreviewEnabled	  on
	  Controller		  "PI"
	  Form			  "Parallel"
	  TimeDomain		  "Continuous-time"
	  SampleTime		  "-1"
	  IntegratorMethod	  "Forward Euler"
	  FilterMethod		  "Forward Euler"
	  ControllerParametersSource "internal"
	  P			  "1"
	  I			  "10"
	  D			  "0"
	  UseFilter		  on
	  N			  "100"
	  TunerSelectOption	  "Transfer Function Based (PID Tuner App)"
	  ZeroCross		  off
	  InitialConditionSource  "internal"
	  InitialConditionForIntegrator	"0"
	  InitialConditionForFilter "0"
	  DifferentiatorICPrevScaledInput "0"
	  ExternalReset		  "none"
	  IgnoreLimit		  off
	  TrackingMode		  off
	  Kt			  "1"
	  LimitOutput		  on
	  UpperSaturationLimit	  "0.5"
	  LowerSaturationLimit	  "-0.5"
	  LinearizeAsGain	  on
	  AntiWindupMode	  "back-calculation"
	  Kb			  "1"
	  RndMeth		  "Floor"
	  SaturateOnIntegerOverflow off
	  LockScale		  off
	  PGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  PProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  POutMin		  "[]"
	  POutMax		  "[]"
	  IGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  IProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  IOutMin		  "[]"
	  IOutMax		  "[]"
	  DGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DOutMin		  "[]"
	  DOutMax		  "[]"
	  NGainOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  NProdOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  NOutMin		  "[]"
	  NOutMax		  "[]"
	  SumOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumOutMin		  "[]"
	  SumOutMax		  "[]"
	  SaturationOutDataTypeStr "Inherit: Same as input"
	  SaturationOutMin	  "[]"
	  SaturationOutMax	  "[]"
	  PParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  PParamMin		  "[]"
	  PParamMax		  "[]"
	  IParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  IParamMin		  "[]"
	  IParamMax		  "[]"
	  DParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  DParamMin		  "[]"
	  DParamMax		  "[]"
	  NParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  NParamMin		  "[]"
	  NParamMax		  "[]"
	  KbParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  KbParamMin		  "[]"
	  KbParamMax		  "[]"
	  KtParamDataTypeStr	  "Inherit: Inherit via internal rule"
	  KtParamMin		  "[]"
	  KtParamMax		  "[]"
	  KbOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  KbOutMin		  "[]"
	  KbOutMax		  "[]"
	  KtOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  KtOutMin		  "[]"
	  KtOutMax		  "[]"
	  IntegratorOutDataTypeStr "Inherit: Inherit via internal rule"
	  IntegratorOutMin	  "[]"
	  IntegratorOutMax	  "[]"
	  FilterOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  FilterOutMin		  "[]"
	  FilterOutMax		  "[]"
	  SumI1OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI1OutMin		  "[]"
	  SumI1OutMax		  "[]"
	  SumI2OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI2OutMin		  "[]"
	  SumI2OutMax		  "[]"
	  SumI3OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI3OutMin		  "[]"
	  SumI3OutMax		  "[]"
	  SumI4OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI4OutMin		  "[]"
	  SumI4OutMax		  "[]"
	  SumDOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDOutMin		  "[]"
	  SumDOutMax		  "[]"
	  SumAccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI1AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI2AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI3AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumI4AccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDAccumDataTypeStr	  "Inherit: Inherit via internal rule"
	  DifferentiatorOutDataTypeStr "Inherit: Inherit via internal rule"
	  DifferentiatorOutMin	  "[]"
	  DifferentiatorOutMax	  "[]"
	  FilterDiffNumProductOutputDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffDenProductOutputDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffNumAccumDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffDenAccumDataTypeStr	"Inherit: Inherit via internal rule"
	  FilterDiffOutCoefDataTypeStr "Inherit: Inherit via internal rule"
	  FilterDiffOutCoefMin	  "[]"
	  FilterDiffOutCoefMax	  "[]"
	  ReciprocalOutDataTypeStr "Inherit: Inherit via internal rule"
	  ReciprocalOutMin	  "[]"
	  ReciprocalOutMax	  "[]"
	  SumDenOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumDenOutMin		  "[]"
	  SumDenOutMax		  "[]"
	  SumNumOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SumNumOutMin		  "[]"
	  SumNumOutMax		  "[]"
	  SumDenAccumDataTypeStr  "Inherit: Inherit via internal rule"
	  SumNumAccumDataTypeStr  "Inherit: Inherit via internal rule"
	  DivideOutDataTypeStr	  "Inherit: Inherit via internal rule"
	  DivideOutMin		  "[]"
	  DivideOutMax		  "[]"
	  IntegratorContinuousStateAttributes "''"
	  IntegratorStateMustResolveToSignalObject off
	  IntegratorRTWStateStorageClass "Auto"
	  FilterContinuousStateAttributes "''"
	  FilterStateMustResolveToSignalObject off
	  FilterRTWStateStorageClass "Auto"
	  ParallelPVariant	  "InternalParameters"
	  IdealPVariant		  "Disabled"
	  IVariant		  "InternalParameters"
	  DVariant		  "Disabled"
	  IntegratorVariant	  "Continuous"
	  SatVariant		  "Enabled"
	  AWVariant		  "BackCalculation"
	  PCopyVariant		  "Disabled"
	  TRVariant		  "Disabled"
	  FdbkBlocksVariant	  "Forward"
	  IdealPFdbkVariant	  "Disabled"
	  SatFdbkVariant	  "Disabled"
	  DerivativeFilterVariant "Disabled"
	  NVariant		  "Disabled"
	  NCopyVariant		  "Disabled_SignalSpec"
	  FilterICVariant	  "Disabled"
	  IntegratorICVariant	  "InternalICs"
	  ExternalResetVariant	  "Disabled"
	  TRSumVariant		  "Passthrough"
	  SumFdbkVariant	  "Disabled"
	  SumVariant		  "Sum_PI"
	  InitialConditionSetting "Auto"
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope10"
	  SID			  "70"
	  Ports			  [1]
	  Position		  [940, 234, 970, 266]
	  ZOrder		  3585
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData2'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','-0.17327','MaxYLimReal','0.01925','YLabelReal','','MinYLimMag','0.00000',"
	  "'MaxYLimMag','0.17327','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],"
	  "'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.0745"
	  "098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.0745098"
	  "039215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'Tit"
	  "le','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'LineNames',{{'delta'}}"
	  ",'ShowContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','-0.17327','MaxYLimReal','0.0192"
	  "5','YLabelReal','','MinYLimMag','0.00000','MaxYLimMag','0.17327','LegendVisibility','off','XGrid',true,'YGrid',true"
	  ",'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'"
	  "ColorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;1 1 0.0666666666666667;0.7"
	  "17647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686;0.0588235294117647 1 1;1 "
	  "0.0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',true,'OnceAtStop',false,'Pre"
	  "viousAutoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'Version','2018b','Posit"
	  "ion',[116.2 211.4 560 420])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope11"
	  SID			  "71"
	  Ports			  [1]
	  Position		  [615, 284, 645, 316]
	  ZOrder		  3586
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData3'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','13.40909','MaxYLimReal','15.07336','YLabelReal','','MinYLimMag','13.40909"
	  "','MaxYLimMag','15.07336','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 "
	  "0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.0"
	  "745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.0745"
	  "098039215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'"
	  "Title','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'LineNames',{{'Inver"
	  "se [d,s,beta]/tmp'}},'ShowContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','13.40909','"
	  "MaxYLimReal','15.07336','YLabelReal','','MinYLimMag','13.40909','MaxYLimMag','15.07336','LegendVisibility','off','X"
	  "Grid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.6862745098039"
	  "22 0.686274509803922],'ColorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;1 1"
	  " 0.0666666666666667;0.717647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686;0."
	  "0588235294117647 1 1;1 0.0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',true,"
	  "'OnceAtStop',false,'PreviousAutoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'"
	  "Version','2018b','Position',[1 41 1536 748.8])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope13"
	  SID			  "89"
	  Ports			  [1]
	  Position		  [470, 94, 500, 126]
	  ZOrder		  3606
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData5'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','-0.03088','MaxYLimReal','0.27792','YLabelReal','','MinYLimMag','0.00000',"
	  "'MaxYLimMag','0.27792','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],"
	  "'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.0745"
	  "098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.0745098"
	  "039215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'Tit"
	  "le','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'LineNames',{{'Sum4'}},"
	  "'ShowContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','-0.03088','MaxYLimReal','0.27792"
	  "','YLabelReal','','MinYLimMag','0.00000','MaxYLimMag','0.27792','LegendVisibility','off','XGrid',true,'YGrid',true,"
	  "'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'C"
	  "olorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;1 1 0.0666666666666667;0.71"
	  "7647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686;0.0588235294117647 1 1;1 0"
	  ".0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',true,'OnceAtStop',false,'Prev"
	  "iousAutoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'Version','2018b','Positi"
	  "on',[-215 -192.6 1532.8 731.2])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope4"
	  SID			  "22"
	  Ports			  [1]
	  Position		  [755, 84, 785, 116]
	  ZOrder		  322
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData4'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','-1.75','MaxYLimReal','15.75','YLabelReal','','MinYLimMag','0.00000','MaxY"
	  "LimMag','15.75','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTi"
	  "ckColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.07450980392"
	  "15686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.07450980392156"
	  "86;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'Title','%<"
	  "SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',5,'LineNames',{{'d','s','beta','"
	  "s_add','Inverse [d,s,beta]/tmp'}},'ShowContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal'"
	  ",'-1.75','MaxYLimReal','15.75','YLabelReal','','MinYLimMag','0.00000','MaxYLimMag','15.75','LegendVisibility','off'"
	  ",'XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.6862745098"
	  "03922 0.686274509803922],'ColorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;"
	  "1 1 0.0666666666666667;0.717647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686"
	  ";0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',tr"
	  "ue,'OnceAtStop',false,'PreviousAutoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')"
	  "),'Version','2018b','Position',[-35.8 3.4 1536 748.8])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope5"
	  SID			  "65"
	  Ports			  [1]
	  Position		  [1085, 44, 1115, 76]
	  ZOrder		  3580
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData5'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','-3.37067','MaxYLimReal','30.33604','YLabelReal','','MinYLimMag','0.00000'"
	  ",'MaxYLimMag','30.33604','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0"
	  "],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.07"
	  "45098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.07450"
	  "98039215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'T"
	  "itle','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',0,'LineNames',{{[]}},'S"
	  "howContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','-3.37067','MaxYLimReal','30.33604'"
	  ",'YLabelReal','','MinYLimMag','0.00000','MaxYLimMag','30.33604','LegendVisibility','off','XGrid',true,'YGrid',true,"
	  "'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'C"
	  "olorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;1 1 0.0666666666666667;0.71"
	  "7647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686;0.0588235294117647 1 1;1 0"
	  ".0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',true,'OnceAtStop',false,'Prev"
	  "iousAutoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'Version','2018b','Positi"
	  "on',[1.8 49.8 1534.4 643.2])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope6"
	  SID			  "66"
	  Ports			  [1]
	  Position		  [740, 309, 770, 341]
	  ZOrder		  3581
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData6'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','0.57776','MaxYLimReal','1.20015','YLabelReal','','MinYLimMag','0.57776','"
	  "MaxYLimMag','1.20015','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'"
	  "AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.07450"
	  "98039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.07450980"
	  "39215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'Titl"
	  "e','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'LineNames',{{'G'}},'Sho"
	  "wContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','0.57776','MaxYLimReal','1.20015','YL"
	  "abelReal','','MinYLimMag','0.57776','MaxYLimMag','1.20015','LegendVisibility','off','XGrid',true,'YGrid',true,'Plot"
	  "MagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorO"
	  "rder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;1 1 0.0666666666666667;0.7176470"
	  "58823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686;0.0588235294117647 1 1;1 0.0745"
	  "098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',true,'OnceAtStop',false,'PreviousA"
	  "utoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'Version','2018b','Position',["
	  "1 41 1536 748.8])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope7"
	  SID			  "67"
	  Ports			  [1]
	  Position		  [685, 139, 715, 171]
	  ZOrder		  3582
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData7'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','404572.36544','MaxYLimReal','980077.90645','YLabelReal','','MinYLimMag','"
	  "404572.36544','MaxYLimMag','980077.90645','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'"
	  "AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666"
	  "666666666667;0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372"
	  "549019608 0.0745098039215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.65"
	  "0980392156863],'Title','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'Lin"
	  "eNames',{{'omega'}},'ShowContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','404572.36544"
	  "','MaxYLimReal','980077.90645','YLabelReal','','MinYLimMag','404572.36544','MaxYLimMag','980077.90645','LegendVisib"
	  "ility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 "
	  "0.686274509803922 0.686274509803922],'ColorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.160"
	  "78431372549;1 1 0.0666666666666667;0.717647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745"
	  "098039215686;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Na"
	  "vigation',true,'OnceAtStop',false,'PreviousAutoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Versi"
	  "on','2018b')),'Version','2018b','Position',[-93.4 -126.2 1536 748.8])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope9"
	  SID			  "69"
	  Ports			  [1]
	  Position		  [990, 204, 1020, 236]
	  ZOrder		  3584
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData1'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','0.08966','MaxYLimReal','0.19297','YLabelReal','','MinYLimMag','0.08966','"
	  "MaxYLimMag','0.19297','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'"
	  "AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.07450"
	  "98039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.07450980"
	  "39215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'Titl"
	  "e','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'LineNames',{{'sigma'}},"
	  "'ShowContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','0.08966','MaxYLimReal','0.19297'"
	  ",'YLabelReal','','MinYLimMag','0.08966','MaxYLimMag','0.19297','LegendVisibility','off','XGrid',true,'YGrid',true,'"
	  "PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'Co"
	  "lorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;1 1 0.0666666666666667;0.717"
	  "647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686;0.0588235294117647 1 1;1 0."
	  "0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',true,'OnceAtStop',false,'Previ"
	  "ousAutoscale','XY'),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'Version','2018b','Positio"
	  "n',[116.2 211.4 560 420])"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  TransferFcn
	  Name			  "Sensor W"
	  SID			  "82"
	  Position		  [832, 120, 868, 155]
	  ZOrder		  3598
	  BlockRotation		  270
	  Denominator		  "[0.01 1]"
	}
	Block {
	  BlockType		  TransferFcn
	  Name			  "Sensor delta"
	  SID			  "104"
	  Position		  [832, 305, 868, 340]
	  ZOrder		  3613
	  BlockRotation		  270
	  BlockMirror		  on
	  NamePlacement		  "alternate"
	  Denominator		  "[0.01 1]"
	}
	Block {
	  BlockType		  TransferFcn
	  Name			  "Sensor sigma"
	  SID			  "102"
	  Position		  [877, 275, 913, 310]
	  ZOrder		  3611
	  BlockRotation		  270
	  BlockMirror		  on
	  Denominator		  "[0.01 1]"
	}
	Block {
	  BlockType		  Sum
	  Name			  "Sum1"
	  SID			  "78"
	  Ports			  [2, 1]
	  Position		  [300, 280, 320, 300]
	  ZOrder		  3593
	  ShowName		  off
	  IconShape		  "round"
	  Inputs		  "|+-"
	  InputSameDT		  off
	  OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SaturateOnIntegerOverflow off
	}
	Block {
	  BlockType		  Sum
	  Name			  "Sum2"
	  SID			  "81"
	  Ports			  [2, 1]
	  Position		  [300, 130, 320, 150]
	  ZOrder		  3597
	  ShowName		  off
	  IconShape		  "round"
	  Inputs		  "|+-"
	  InputSameDT		  off
	  OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SaturateOnIntegerOverflow off
	}
	Block {
	  BlockType		  Sum
	  Name			  "Sum3"
	  SID			  "87"
	  Ports			  [2, 1]
	  Position		  [265, 230, 285, 250]
	  ZOrder		  3603
	  ShowName		  off
	  IconShape		  "round"
	  Inputs		  "|+-"
	  InputSameDT		  off
	  OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SaturateOnIntegerOverflow off
	}
	Block {
	  BlockType		  Sum
	  Name			  "Sum4"
	  SID			  "103"
	  Ports			  [2, 1]
	  Position		  [395, 130, 415, 150]
	  ZOrder		  3612
	  ShowName		  off
	  IconShape		  "round"
	  Inputs		  "|++"
	  InputSameDT		  off
	  OutDataTypeStr	  "Inherit: Inherit via internal rule"
	  SaturateOnIntegerOverflow off
	}
	Block {
	  BlockType		  Outport
	  Name			  "I_out"
	  SID			  "99"
	  Position		  [950, 183, 980, 197]
	  ZOrder		  3610
	  IconDisplay		  "Port number"
	}
	Line {
	  Name			  "sigma"
	  ZOrder		  206
	  Labels		  [1, 0]
	  SrcBlock		  "DC/DC"
	  SrcPort		  2
	  Points		  [60, 0]
	  Branch {
	    ZOrder		    419
	    DstBlock		    "Sensor sigma"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    336
	    DstBlock		    "Scope9"
	    DstPort		    1
	  }
	}
	Line {
	  ZOrder		  219
	  SrcBlock		  "Sum1"
	  SrcPort		  1
	  DstBlock		  "PI delta"
	  DstPort		  1
	}
	Line {
	  Name			  "delta_ref"
	  ZOrder		  39
	  SrcBlock		  "Constant1"
	  SrcPort		  1
	  Points		  [32, 0]
	  Branch {
	    ZOrder		    305
	    Points		    [0, -80]
	    DstBlock		    "Inverse"
	    DstPort		    3
	  }
	  Branch {
	    ZOrder		    267
	    Labels		    [1, 0]
	    DstBlock		    "Sum1"
	    DstPort		    1
	  }
	}
	Line {
	  Name			  "I_out"
	  ZOrder		  46
	  SrcBlock		  "Gain2"
	  SrcPort		  1
	  Points		  [19, 0]
	  Branch {
	    ZOrder		    432
	    Labels		    [-1, 0]
	    DstBlock		    "I_out"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    347
	    Points		    [0, -120]
	    DstBlock		    "Mux1"
	    DstPort		    2
	  }
	}
	Line {
	  ZOrder		  115
	  SrcBlock		  "Mux1"
	  SrcPort		  1
	  DstBlock		  "Scope5"
	  DstPort		  1
	}
	Line {
	  Name			  "s"
	  ZOrder		  29
	  SrcBlock		  "Inverse"
	  SrcPort		  3
	  Points		  [25, 0]
	  Branch {
	    ZOrder		    327
	    Points		    [0, -130]
	    DstBlock		    "Mux"
	    DstPort		    2
	  }
	  Branch {
	    ZOrder		    174
	    Labels		    [1, 0]
	    DstBlock		    "DC/DC"
	    DstPort		    3
	  }
	}
	Line {
	  ZOrder		  263
	  SrcBlock		  "PI sigma"
	  SrcPort		  1
	  DstBlock		  "Inverse"
	  DstPort		  5
	}
	Line {
	  Name			  "G"
	  ZOrder		  277
	  SrcBlock		  "G calculation"
	  SrcPort		  1
	  Points		  [196, 0]
	  Branch {
	    ZOrder		    302
	    Points		    [0, -75]
	    DstBlock		    "Inverse"
	    DstPort		    7
	  }
	  Branch {
	    ZOrder		    216
	    Labels		    [1, 0]
	    Points		    [257, 0; 0, -20]
	    Branch {
	      ZOrder		      332
	      Points		      [0, -75]
	      DstBlock		      "DC/DC"
	      DstPort		      5
	    }
	    Branch {
	      ZOrder		      328
	      DstBlock		      "Scope6"
	      DstPort		      1
	    }
	  }
	}
	Line {
	  ZOrder		  420
	  SrcBlock		  "Sensor sigma"
	  SrcPort		  1
	  Points		  [0, 76; -620, 0]
	  DstBlock		  "Sum3"
	  DstPort		  2
	}
	Line {
	  ZOrder		  431
	  SrcBlock		  "Sensor delta"
	  SrcPort		  1
	  Points		  [0, 26; -540, 0]
	  DstBlock		  "Sum1"
	  DstPort		  2
	}
	Line {
	  ZOrder		  208
	  SrcBlock		  "Inverse"
	  SrcPort		  6
	  Points		  [9, 0]
	  Branch {
	    ZOrder		    334
	    Points		    [0, 35]
	    DstBlock		    "Scope11"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    324
	    Points		    [55, 0; 0, -145]
	    DstBlock		    "Mux"
	    DstPort		    5
	  }
	}
	Line {
	  Name			  "d"
	  ZOrder		  34
	  SrcBlock		  "Inverse"
	  SrcPort		  2
	  Points		  [10, 0]
	  Branch {
	    ZOrder		    295
	    Points		    [0, -125]
	    DstBlock		    "Mux"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    279
	    Labels		    [1, 0]
	    DstBlock		    "DC/DC"
	    DstPort		    2
	  }
	}
	Line {
	  ZOrder		  30
	  SrcBlock		  "Mux"
	  SrcPort		  1
	  DstBlock		  "Scope4"
	  DstPort		  1
	}
	Line {
	  Name			  "beta"
	  ZOrder		  38
	  Labels		  [1, 0]
	  SrcBlock		  "Inverse"
	  SrcPort		  4
	  Points		  [39, 0]
	  Branch {
	    ZOrder		    316
	    DstBlock		    "Disturbance"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    177
	    Points		    [0, -135]
	    DstBlock		    "Mux"
	    DstPort		    3
	  }
	}
	Line {
	  ZOrder		  264
	  SrcBlock		  "Sum3"
	  SrcPort		  1
	  DstBlock		  "PI sigma"
	  DstPort		  1
	}
	Line {
	  ZOrder		  237
	  SrcBlock		  "Disturbance"
	  SrcPort		  1
	  DstBlock		  "DC/DC"
	  DstPort		  4
	}
	Line {
	  Name			  "delta"
	  ZOrder		  207
	  SrcBlock		  "DC/DC"
	  SrcPort		  3
	  Points		  [15, 0]
	  Branch {
	    ZOrder		    430
	    DstBlock		    "Sensor delta"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    361
	    Labels		    [1, 0]
	    DstBlock		    "Scope10"
	    DstPort		    1
	  }
	}
	Line {
	  Name			  "omega"
	  ZOrder		  116
	  SrcBlock		  "Inverse"
	  SrcPort		  1
	  Points		  [78, 0]
	  Branch {
	    ZOrder		    317
	    Points		    [0, -35]
	    DstBlock		    "Scope7"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    119
	    Labels		    [1, 0]
	    DstBlock		    "DC/DC"
	    DstPort		    1
	  }
	}
	Line {
	  ZOrder		  233
	  SrcBlock		  "Sensor W"
	  SrcPort		  1
	  Points		  [0, -53; -572, 0; 0, 103]
	  DstBlock		  "Sum2"
	  DstPort		  2
	}
	Line {
	  ZOrder		  227
	  SrcBlock		  "Gain1"
	  SrcPort		  1
	  Points		  [7, 0]
	  Branch {
	    ZOrder		    427
	    Points		    [0, 40; 138, 0]
	    DstBlock		    "Sum4"
	    DstPort		    2
	  }
	  Branch {
	    ZOrder		    426
	    DstBlock		    "Sum2"
	    DstPort		    1
	  }
	}
	Line {
	  ZOrder		  363
	  SrcBlock		  "I_ref"
	  SrcPort		  1
	  Points		  [8, 0]
	  Branch {
	    ZOrder		    360
	    Points		    [0, -119; 832, 0]
	    DstBlock		    "Mux1"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    359
	    DstBlock		    "Gain1"
	    DstPort		    1
	  }
	}
	Line {
	  Name			  "s_add"
	  ZOrder		  164
	  Labels		  [1, 0]
	  SrcBlock		  "Inverse"
	  SrcPort		  5
	  Points		  [53, 0; 0, -140]
	  DstBlock		  "Mux"
	  DstPort		  4
	}
	Line {
	  Name			  "W_out"
	  ZOrder		  44
	  SrcBlock		  "DC/DC"
	  SrcPort		  1
	  Points		  [15, 0]
	  Branch {
	    ZOrder		    421
	    Labels		    [-1, 1]
	    DstBlock		    "Gain2"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    333
	    DstBlock		    "Sensor W"
	    DstPort		    1
	  }
	}
	Line {
	  ZOrder		  256
	  SrcBlock		  "PI delta"
	  SrcPort		  1
	  Points		  [31, 0; 0, -35]
	  DstBlock		  "Inverse"
	  DstPort		  6
	}
	Line {
	  Name			  "sigma_ref"
	  ZOrder		  60
	  SrcBlock		  "Constant2"
	  SrcPort		  1
	  Points		  [21, 0]
	  Branch {
	    ZOrder		    284
	    Labels		    [1, 0]
	    DstBlock		    "Inverse"
	    DstPort		    2
	  }
	  Branch {
	    ZOrder		    269
	    Points		    [0, 45]
	    DstBlock		    "Sum3"
	    DstPort		    1
	  }
	}
	Line {
	  ZOrder		  96
	  SrcBlock		  "Constant4"
	  SrcPort		  1
	  Points		  [8, 0; 0, -95]
	  DstBlock		  "Inverse"
	  DstPort		  4
	}
	Line {
	  ZOrder		  228
	  SrcBlock		  "Sum2"
	  SrcPort		  1
	  DstBlock		  "PI W"
	  DstPort		  1
	}
	Line {
	  ZOrder		  364
	  SrcBlock		  "V_out"
	  SrcPort		  1
	  DstBlock		  "G calculation"
	  DstPort		  1
	}
	Line {
	  ZOrder		  422
	  SrcBlock		  "PI W"
	  SrcPort		  1
	  DstBlock		  "Sum4"
	  DstPort		  1
	}
	Line {
	  ZOrder		  423
	  SrcBlock		  "Sum4"
	  SrcPort		  1
	  Points		  [23, 0]
	  Branch {
	    ZOrder		    425
	    Points		    [0, -30]
	    DstBlock		    "Scope13"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    424
	    Points		    [0, 40]
	    DstBlock		    "Inverse"
	    DstPort		    1
	  }
	}
      }
    }
    Block {
      BlockType		      Reference
      Name		      "PI Voltage"
      SID		      "10"
      Ports		      [1, 1]
      Position		      [245, 377, 285, 413]
      ZOrder		      310
      LibraryVersion	      "1.444"
      SourceBlock	      "simulink/Continuous/PID Controller"
      SourceType	      "PID 1dof"
      SourceProductName	      "Simulink"
      SourceProductBaseCode   "SL"
      ContentPreviewEnabled   on
      Controller	      "PI"
      Form		      "Parallel"
      TimeDomain	      "Continuous-time"
      SampleTime	      "-1"
      IntegratorMethod	      "Forward Euler"
      FilterMethod	      "Forward Euler"
      ControllerParametersSource "internal"
      P			      "0.5"
      I			      "2"
      D			      "0"
      UseFilter		      on
      N			      "100"
      TunerSelectOption	      "Transfer Function Based (PID Tuner App)"
      ZeroCross		      off
      InitialConditionSource  "internal"
      InitialConditionForIntegrator "0"
      InitialConditionForFilter	"0"
      DifferentiatorICPrevScaledInput "0"
      ExternalReset	      "none"
      IgnoreLimit	      off
      TrackingMode	      off
      Kt		      "1"
      LimitOutput	      on
      UpperSaturationLimit    "25"
      LowerSaturationLimit    "0"
      LinearizeAsGain	      on
      AntiWindupMode	      "back-calculation"
      Kb		      "1"
      RndMeth		      "Floor"
      SaturateOnIntegerOverflow	off
      LockScale		      off
      PGainOutDataTypeStr     "Inherit: Inherit via internal rule"
      PProdOutDataTypeStr     "Inherit: Inherit via internal rule"
      POutMin		      "[]"
      POutMax		      "[]"
      IGainOutDataTypeStr     "Inherit: Inherit via internal rule"
      IProdOutDataTypeStr     "Inherit: Inherit via internal rule"
      IOutMin		      "[]"
      IOutMax		      "[]"
      DGainOutDataTypeStr     "Inherit: Inherit via internal rule"
      DProdOutDataTypeStr     "Inherit: Inherit via internal rule"
      DOutMin		      "[]"
      DOutMax		      "[]"
      NGainOutDataTypeStr     "Inherit: Inherit via internal rule"
      NProdOutDataTypeStr     "Inherit: Inherit via internal rule"
      NOutMin		      "[]"
      NOutMax		      "[]"
      SumOutDataTypeStr	      "Inherit: Inherit via internal rule"
      SumOutMin		      "[]"
      SumOutMax		      "[]"
      SaturationOutDataTypeStr "Inherit: Same as input"
      SaturationOutMin	      "[]"
      SaturationOutMax	      "[]"
      PParamDataTypeStr	      "Inherit: Inherit via internal rule"
      PParamMin		      "[]"
      PParamMax		      "[]"
      IParamDataTypeStr	      "Inherit: Inherit via internal rule"
      IParamMin		      "[]"
      IParamMax		      "[]"
      DParamDataTypeStr	      "Inherit: Inherit via internal rule"
      DParamMin		      "[]"
      DParamMax		      "[]"
      NParamDataTypeStr	      "Inherit: Inherit via internal rule"
      NParamMin		      "[]"
      NParamMax		      "[]"
      KbParamDataTypeStr      "Inherit: Inherit via internal rule"
      KbParamMin	      "[]"
      KbParamMax	      "[]"
      KtParamDataTypeStr      "Inherit: Inherit via internal rule"
      KtParamMin	      "[]"
      KtParamMax	      "[]"
      KbOutDataTypeStr	      "Inherit: Inherit via internal rule"
      KbOutMin		      "[]"
      KbOutMax		      "[]"
      KtOutDataTypeStr	      "Inherit: Inherit via internal rule"
      KtOutMin		      "[]"
      KtOutMax		      "[]"
      IntegratorOutDataTypeStr "Inherit: Inherit via internal rule"
      IntegratorOutMin	      "[]"
      IntegratorOutMax	      "[]"
      FilterOutDataTypeStr    "Inherit: Inherit via internal rule"
      FilterOutMin	      "[]"
      FilterOutMax	      "[]"
      SumI1OutDataTypeStr     "Inherit: Inherit via internal rule"
      SumI1OutMin	      "[]"
      SumI1OutMax	      "[]"
      SumI2OutDataTypeStr     "Inherit: Inherit via internal rule"
      SumI2OutMin	      "[]"
      SumI2OutMax	      "[]"
      SumI3OutDataTypeStr     "Inherit: Inherit via internal rule"
      SumI3OutMin	      "[]"
      SumI3OutMax	      "[]"
      SumI4OutDataTypeStr     "Inherit: Inherit via internal rule"
      SumI4OutMin	      "[]"
      SumI4OutMax	      "[]"
      SumDOutDataTypeStr      "Inherit: Inherit via internal rule"
      SumDOutMin	      "[]"
      SumDOutMax	      "[]"
      SumAccumDataTypeStr     "Inherit: Inherit via internal rule"
      SumI1AccumDataTypeStr   "Inherit: Inherit via internal rule"
      SumI2AccumDataTypeStr   "Inherit: Inherit via internal rule"
      SumI3AccumDataTypeStr   "Inherit: Inherit via internal rule"
      SumI4AccumDataTypeStr   "Inherit: Inherit via internal rule"
      SumDAccumDataTypeStr    "Inherit: Inherit via internal rule"
      DifferentiatorOutDataTypeStr "Inherit: Inherit via internal rule"
      DifferentiatorOutMin    "[]"
      DifferentiatorOutMax    "[]"
      FilterDiffNumProductOutputDataTypeStr "Inherit: Inherit via internal rule"
      FilterDiffDenProductOutputDataTypeStr "Inherit: Inherit via internal rule"
      FilterDiffNumAccumDataTypeStr "Inherit: Inherit via internal rule"
      FilterDiffDenAccumDataTypeStr "Inherit: Inherit via internal rule"
      FilterDiffOutCoefDataTypeStr "Inherit: Inherit via internal rule"
      FilterDiffOutCoefMin    "[]"
      FilterDiffOutCoefMax    "[]"
      ReciprocalOutDataTypeStr "Inherit: Inherit via internal rule"
      ReciprocalOutMin	      "[]"
      ReciprocalOutMax	      "[]"
      SumDenOutDataTypeStr    "Inherit: Inherit via internal rule"
      SumDenOutMin	      "[]"
      SumDenOutMax	      "[]"
      SumNumOutDataTypeStr    "Inherit: Inherit via internal rule"
      SumNumOutMin	      "[]"
      SumNumOutMax	      "[]"
      SumDenAccumDataTypeStr  "Inherit: Inherit via internal rule"
      SumNumAccumDataTypeStr  "Inherit: Inherit via internal rule"
      DivideOutDataTypeStr    "Inherit: Inherit via internal rule"
      DivideOutMin	      "[]"
      DivideOutMax	      "[]"
      IntegratorContinuousStateAttributes "''"
      IntegratorStateMustResolveToSignalObject off
      IntegratorRTWStateStorageClass "Auto"
      FilterContinuousStateAttributes "''"
      FilterStateMustResolveToSignalObject off
      FilterRTWStateStorageClass "Auto"
      ParallelPVariant	      "InternalParameters"
      IdealPVariant	      "Disabled"
      IVariant		      "InternalParameters"
      DVariant		      "Disabled"
      IntegratorVariant	      "Continuous"
      SatVariant	      "Enabled"
      AWVariant		      "BackCalculation"
      PCopyVariant	      "Disabled"
      TRVariant		      "Disabled"
      FdbkBlocksVariant	      "Forward"
      IdealPFdbkVariant	      "Disabled"
      SatFdbkVariant	      "Disabled"
      DerivativeFilterVariant "Disabled"
      NVariant		      "Disabled"
      NCopyVariant	      "Disabled_SignalSpec"
      FilterICVariant	      "Disabled"
      IntegratorICVariant     "InternalICs"
      ExternalResetVariant    "Disabled"
      TRSumVariant	      "Passthrough"
      SumFdbkVariant	      "Disabled"
      SumVariant	      "Sum_PI"
      InitialConditionSetting "Auto"
      Port {
	PortNumber		1
	Name			"I_ref"
	DataLogging		on
      }
    }
    Block {
      BlockType		      Scope
      Name		      "Scope"
      SID		      "6"
      Ports		      [1]
      Position		      [595, 394, 625, 426]
      ZOrder		      6
      ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extm"
      "gr.Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('S"
      "ources','WiredSimulink',true),extmgr.Configuration('Visuals','Time Domain',true,'SerializedDisplays',{struct('Mi"
      "nYLimReal','216.65416','MaxYLimReal','450.11257','YLabelReal','','MinYLimMag','216.65416','MaxYLimMag','450.1125"
      "7','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',["
      "0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667;0.0745098039215686 0"
      ".623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0.0745098039215686;0"
      ".717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863],'Title','%<S"
      "ignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'LineNames',{{'V_out'}},'Sho"
      "wContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','216.65416','MaxYLimReal','450.112"
      "57','YLabelReal','','MinYLimMag','216.65416','MaxYLimMag','450.11257','LegendVisibility','off','XGrid',true,'YGr"
      "id',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.6862745"
      "09803922],'ColorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;1 1 0.066666"
      "6666666667;0.717647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.0745098039215686;0.058823"
      "5294117647 1 1;1 0.0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',true),ex"
      "tmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'Version','2018b')"
      NumInputPorts	      "1"
      Floating		      off
    }
    Block {
      BlockType		      Sum
      Name		      "Sum"
      SID		      "11"
      Ports		      [2, 1]
      Position		      [205, 385, 225, 405]
      ZOrder		      311
      ShowName		      off
      IconShape		      "round"
      Inputs		      "|+-"
      InputSameDT	      off
      OutDataTypeStr	      "Inherit: Inherit via internal rule"
      SaturateOnIntegerOverflow	off
    }
    Block {
      BlockType		      SubSystem
      Name		      "Voltage trajectory"
      SID		      "100"
      Ports		      [0, 1]
      Position		      [105, 377, 145, 413]
      ZOrder		      3610
      RequestExecContextInheritance off
      ContentPreviewEnabled   on
      Port {
	PortNumber		1
	Name			"V_ref"
      }
      System {
	Name			"Voltage trajectory"
	Location		[100, 100, 900, 600]
	Open			off
	PortBlocksUseCompactNotation off
	SetExecutionDomain	off
	ExecutionDomainType	"Deduce"
	ModelBrowserVisibility	off
	ModelBrowserWidth	200
	ScreenColor		"white"
	PaperOrientation	"landscape"
	PaperPositionMode	"auto"
	PaperType		"usletter"
	PaperUnits		"inches"
	TiledPaperMargins	[0.500000, 0.500000, 0.500000, 0.500000]
	TiledPageScale		1
	ShowPageBoundaries	off
	ZoomFactor		"125"
	Block {
	  BlockType		  Constant
	  Name			  "Constant"
	  SID			  "17"
	  Position		  [20, 95, 50, 125]
	  ZOrder		  317
	  Value			  "1000"
	}
	Block {
	  BlockType		  Integrator
	  Name			  "Integrator\nLimited"
	  SID			  "16"
	  Ports			  [1, 1]
	  Position		  [95, 95, 125, 125]
	  ZOrder		  316
	  InitialCondition	  "240"
	  LimitOutput		  on
	  UpperSaturationLimit	  "400"
	  LowerSaturationLimit	  "0"
	  Port {
	    PortNumber		    1
	    Name		    "V_ref"
	  }
	}
	Block {
	  BlockType		  Scope
	  Name			  "Scope3"
	  SID			  "18"
	  Ports			  [1]
	  Position		  [200, 24, 230, 56]
	  ZOrder		  318
	  ScopeSpecificationString "Simulink.scopes.TimeScopeBlockCfg('CurrentConfiguration', extmgr.ConfigurationSet(extmgr."
	  "Configuration('Core','General UI',true),extmgr.Configuration('Core','Source UI',true),extmgr.Configuration('Sources"
	  "','WiredSimulink',true,'DataLoggingVariableName','ScopeData3'),extmgr.Configuration('Visuals','Time Domain',true,'S"
	  "erializedDisplays',{struct('MinYLimReal','220.00000','MaxYLimReal','420.00000','YLabelReal','','MinYLimMag','220.00"
	  "000','MaxYLimMag','420.00000','LegendVisibility','off','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',["
	  "0 0 0],'AxesTickColor',[0.686274509803922 0.686274509803922 0.686274509803922],'ColorOrder',[1 1 0.0666666666666667"
	  ";0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549;0.392156862745098 0.831372549019608 0."
	  "0745098039215686;0.717647058823529 0.274509803921569 1;0.0588235294117647 1 1;1 0.0745098039215686 0.65098039215686"
	  "3],'Title','%<SignalLabel>','LinePropertiesCache',{{}},'UserDefinedChannelNames',{{}},'NumLines',1,'LineNames',{{'I"
	  "ntegrator Limited'}},'ShowContent',true,'Placement',1)},'DisplayPropertyDefaults',struct('MinYLimReal','220.00000',"
	  "'MaxYLimReal','420.00000','YLabelReal','','MinYLimMag','220.00000','MaxYLimMag','420.00000','LegendVisibility','off"
	  "','XGrid',true,'YGrid',true,'PlotMagPhase',false,'AxesColor',[0 0 0],'AxesTickColor',[0.686274509803922 0.686274509"
	  "803922 0.686274509803922],'ColorOrder',[0.0745098039215686 0.623529411764706 1;1 0.411764705882353 0.16078431372549"
	  ";1 1 0.0666666666666667;0.717647058823529 0.274509803921569 1;0.392156862745098 0.831372549019608 0.074509803921568"
	  "6;0.0588235294117647 1 1;1 0.0745098039215686 0.650980392156863])),extmgr.Configuration('Tools','Plot Navigation',t"
	  "rue),extmgr.Configuration('Tools','Measurements',true,'Version','2018b')),'Version','2018b')"
	  NumInputPorts		  "1"
	  Floating		  off
	}
	Block {
	  BlockType		  Outport
	  Name			  "V_ref"
	  SID			  "101"
	  Position		  [290, 103, 320, 117]
	  ZOrder		  319
	  IconDisplay		  "Port number"
	}
	Line {
	  Name			  "V_ref"
	  ZOrder		  21
	  SrcBlock		  "Integrator\nLimited"
	  SrcPort		  1
	  Points		  [48, 0]
	  Branch {
	    ZOrder		    25
	    Labels		    [1, 1]
	    DstBlock		    "V_ref"
	    DstPort		    1
	  }
	  Branch {
	    ZOrder		    24
	    Points		    [0, -70]
	    DstBlock		    "Scope3"
	    DstPort		    1
	  }
	}
	Line {
	  ZOrder		  22
	  SrcBlock		  "Constant"
	  SrcPort		  1
	  DstBlock		  "Integrator\nLimited"
	  DstPort		  1
	}
      }
    }
    Line {
      ZOrder		      11
      SrcBlock		      "Sum"
      SrcPort		      1
      DstBlock		      "PI Voltage"
      DstPort		      1
    }
    Line {
      Name		      "V_out"
      ZOrder		      345
      SrcBlock		      "Battery"
      SrcPort		      1
      Points		      [21, 0]
      Branch {
	ZOrder			372
	Labels			[1, 1]
	DstBlock		"Scope"
	DstPort			1
      }
      Branch {
	ZOrder			14
	Points			[0, 59; -234, 0]
	Branch {
	  ZOrder		  376
	  Points		  [-97, 0]
	  DstBlock		  "Sum"
	  DstPort		  2
	}
	Branch {
	  ZOrder		  369
	  Points		  [0, -49]
	  DstBlock		  "Current source"
	  DstPort		  2
	}
      }
    }
    Line {
      Name		      "I_ref"
      ZOrder		      368
      Labels		      [0, 0]
      SrcBlock		      "PI Voltage"
      SrcPort		      1
      DstBlock		      "Current source"
      DstPort		      1
    }
    Line {
      ZOrder		      370
      SrcBlock		      "Current source"
      SrcPort		      1
      DstBlock		      "Battery"
      DstPort		      1
    }
    Line {
      Name		      "V_ref"
      ZOrder		      377
      Labels		      [1, 1]
      SrcBlock		      "Voltage trajectory"
      SrcPort		      1
      DstBlock		      "Sum"
      DstPort		      1
    }
  }
}
#Finite State Machines
#
#   Stateflow 80000014
#
#
Stateflow {
  machine {
    id			    1
    name		    "ChargerExample_Tank_q_PIs_uncert_clean"
    created		    "27-Dec-2020 09:40:39"
    isLibrary		    0
    sfVersion		    80000014
    firstTarget		    30
  }
  chart {
    id			    2
    machine		    1
    name		    "Current source/Inverse"
    windowPosition	    [422 539.941 189 413]
    viewLimits		    [0 156.75 0 153.75]
    screen		    [1 1 3600 1200 1.180555555555556]
    treeNode		    [0 3 0 0]
    viewObj		    2
    ssIdHighWaterMark	    19
    decomposition	    CLUSTER_CHART
    type		    EML_CHART
    chartFileNumber	    1
    disableImplicitCasting  1
    eml {
      name		      "fcn"
    }
    firstData		    4
    firstTransition	    18
    firstJunction	    17
  }
  state {
    id			    3
    labelString		    "eML_blk_kernel()"
    position		    [18 64.5 118 66]
    fontSize		    12
    chart		    2
    treeNode		    [2 0 0 0]
    superState		    SUBCHART
    subviewer		    2
    ssIdNumber		    1
    type		    FUNC_STATE
    decomposition	    CLUSTER_STATE
    eml {
      isEML		      1
      script		      "function [omega, d,s,beta, s_add, tmp] = fcn(W_ref, sigma,delta, circuit_params, sigma_reg,delta_"
      "reg, G)\n\n% RLC circuit parameters\nC = circuit_params(1); % tank capacitor\nL = circuit_params(2); % series ta"
      "nk inductance \nn = circuit_params(4); % transformer ratio\nomega_max = circuit_params(5);\n\nfor s_add = 0:0.01"
      ":pi % iterate s_add\n\n    beta = delta + sigma;\n\n    [q,boost,debug] = calc_q(sigma,delta,s_add,G);\n%{\n    "
      "if (boost)\n      q = q - delta_reg;\n      beta = beta + sigma_reg;\n    else\n      q = q + sigma_reg;\n      "
      "beta = beta + delta_reg;\n    end\n%}\n    q = q + sigma_reg;\n    beta = beta + delta_reg;\n\n    if (q > pi)\n"
      "      d = pi;\n      s = q - pi; % s_add is contained in s\n    else\n      d = q;\n      s = s_add;\n    end\n\n"
      "\n\n\n    % frequency inversion\n\n    A = 4*sin(d) + 4*G*sin(beta + s) + 4*G*sin(beta);\n    H = A*(cos(s + del"
      "ta) + cos(delta))/cos(sigma);\n    Z = n/(2*pi^2)*H/W_ref;\n    omega =  1/(2*L*C)*(sqrt(C^2*Z^2 + 4*L*C) + C*Z)"
      ";\n\n    % if acceptable frequency\n    if (omega <= omega_max)\n        break\n    end\n\n    \nend\ntmp = debu"
      "g;\n\n    function [q,boost,debug] = calc_q(sigma,delta,s_add,G)\n        % q = \\pm \\acos (\\cos \\sigma^* - G"
      " \\cos \\delta^* - G \\cos(\\delta^* + s_{add})) + 2 \\pi n + \\sigma^*\n        x = cos(sigma) - G*cos(delta) -"
      " G*cos(delta + s_add);\n        debug = -1;\n        if (abs(x) <= 1)\n            boost = 0;\n            y = a"
      "cos(x);\n            q = y + sigma;\n            if (isreal(q) && q >= 0 && q <= pi)\n              debug = 1;\n"
      "              return;\n            end\n            q = -y + sigma;\n            if (isreal(q) && q >= 0 && q <="
      " pi)\n              debug = 2;\n              return;\n            end\n            q = y + sigma + 2*pi;\n     "
      "       if (isreal(q) && q >= 0 && q <= pi)\n              debug = 3;\n              return;\n            end\n  "
      "          q = -y + sigma + 2*pi;\n            if (isreal(q) && q >= 0 && q <= pi)\n              debug = 4;\n   "
      "           return;\n            end\n        end\n\n        boost = 1;\n        x = cos(delta) - 2*cos(sigma)/G;"
      "\n        % q = \\pm \\acos( \\cos \\delta^* - 2/G \\cos \\sigma^* ) + 2 \\pi n - \\delta^* - s_{add}\n        y"
      " = acos(x);\n\n        q = y - delta + s_add;\n        if (isreal(q) && q >= pi && q <= 2*pi)\n          debug ="
      " 11;\n          return;\n        end\n        q = -y - delta + s_add;\n        if (isreal(q) && q >= pi && q <= "
      "2*pi)\n          debug = 12;\n          return;\n        end\n        q = y - delta + s_add + 2*pi;\n        if "
      "(isreal(q) && q >= pi && q <= 2*pi)\n          debug = 13;\n          return;\n        end\n        q = -y - del"
      "ta + s_add + 2*pi;\n        if (isreal(q) && q >= pi && q <= 2*pi)\n          debug = 14;\n          return;\n  "
      "      end\n\n    end\n\nend % end of main function, required for nesting"
      editorLayout	      "100 M4x1[10 5 700 500]"
    }
  }
  data {
    id			    4
    ssIdNumber		    13
    name		    "W_ref"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 0 5]
  }
  data {
    id			    5
    ssIdNumber		    6
    name		    "sigma"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 4 6]
  }
  data {
    id			    6
    ssIdNumber		    4
    name		    "delta"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
      }
      complexity	      SF_COMPLEX_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 5 7]
  }
  data {
    id			    7
    ssIdNumber		    12
    name		    "circuit_params"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 6 8]
  }
  data {
    id			    8
    ssIdNumber		    18
    name		    "sigma_reg"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 7 9]
  }
  data {
    id			    9
    ssIdNumber		    19
    name		    "delta_reg"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 8 10]
  }
  data {
    id			    10
    ssIdNumber		    9
    name		    "G"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 9 11]
  }
  data {
    id			    11
    ssIdNumber		    14
    name		    "omega"
    scope		    OUTPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_NO
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 10 12]
  }
  data {
    id			    12
    ssIdNumber		    5
    name		    "d"
    scope		    OUTPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_NO
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 11 13]
  }
  data {
    id			    13
    ssIdNumber		    8
    name		    "s"
    scope		    OUTPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_NO
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 12 14]
  }
  data {
    id			    14
    ssIdNumber		    10
    name		    "beta"
    scope		    OUTPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_NO
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 13 15]
  }
  data {
    id			    15
    ssIdNumber		    15
    name		    "s_add"
    scope		    OUTPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_NO
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 14 16]
  }
  data {
    id			    16
    ssIdNumber		    17
    name		    "tmp"
    scope		    OUTPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_NO
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [2 15 0]
  }
  junction {
    id			    17
    position		    [23.5747 49.5747 7]
    chart		    2
    subviewer		    2
    ssIdNumber		    3
    type		    CONNECTIVE_JUNCTION
    linkNode		    [2 0 0]
  }
  transition {
    id			    18
    labelString		    "{eML_blk_kernel();}"
    labelPosition	    [28.125 13.875 102.544 14.964]
    fontSize		    12
    src {
      intersection	      [0 0 1 0 23.5747 14.625 0 0]
    }
    dst {
      id		      17
      intersection	      [1 0 -1 0 23.5747 42.5747 0 0]
    }
    midPoint		    [23.5747 24.9468]
    chart		    2
    dataLimits		    [21.175 25.975 14.625 42.575]
    subviewer		    2
    drawStyle		    SMART
    slide {
      sticky		      BOTH_STICK
    }
    executionOrder	    1
    ssIdNumber		    2
    linkNode		    [2 0 0]
  }
  instance {
    id			    19
    machine		    1
    name		    "Current source/Inverse"
    chart		    2
  }
  chart {
    id			    20
    machine		    1
    name		    "Current source/DC//DC/MATLAB Function \n[FHA coeffs]"
    windowPosition	    [422 539.941 189 413]
    viewLimits		    [0 156.75 0 153.75]
    screen		    [1 1 3600 1200 1.180555555555556]
    treeNode		    [0 21 0 0]
    viewObj		    20
    ssIdHighWaterMark	    18
    decomposition	    CLUSTER_CHART
    type		    EML_CHART
    chartFileNumber	    3
    disableImplicitCasting  1
    eml {
      name		      "ab"
    }
    firstData		    22
    firstTransition	    28
    firstJunction	    27
  }
  state {
    id			    21
    labelString		    "eML_blk_kernel()"
    position		    [18 64.5 118 66]
    fontSize		    12
    chart		    20
    treeNode		    [20 0 0 0]
    superState		    SUBCHART
    subviewer		    20
    ssIdNumber		    1
    type		    FUNC_STATE
    decomposition	    CLUSTER_STATE
    eml {
      isEML		      1
      script		      "function AB = ab(d, s, beta, G)\n\n% Fourier coefficients for equivalent harminic voltage\nA = 4*"
      "sin(d) + 4*G*sin(beta + s) + 4*G*sin(beta);\nB = 4 - 4*G*cos(beta + s) - 4*G*cos(beta) - 4*cos(d);\n\nAB = B + 1"
      "i*A;\n\n%phi_0 = atan2(A,B); % = angle(AB)\n%AB_abs = sqrt(A^2 + B^2); % = abs(AB)\n\n\n"
      editorLayout	      "100 M4x1[10 5 700 500]"
    }
  }
  data {
    id			    22
    ssIdNumber		    18
    name		    "d"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [20 0 23]
  }
  data {
    id			    23
    ssIdNumber		    9
    name		    "s"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [20 22 24]
  }
  data {
    id			    24
    ssIdNumber		    12
    name		    "beta"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [20 23 25]
  }
  data {
    id			    25
    ssIdNumber		    14
    name		    "G"
    scope		    INPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_INHERITED
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [20 24 26]
  }
  data {
    id			    26
    ssIdNumber		    11
    name		    "AB"
    scope		    OUTPUT_DATA
    machine		    1
    props {
      array {
	size			"-1"
      }
      type {
	method			SF_INHERITED_TYPE
	primitive		SF_DOUBLE_TYPE
	isSigned		1
	wordLength		"16"
      }
      complexity	      SF_COMPLEX_INHERITED
      frame		      SF_FRAME_NO
      unit {
	name			"inherit"
      }
    }
    dataType		    "Inherit: Same as Simulink"
    linkNode		    [20 25 0]
  }
  junction {
    id			    27
    position		    [23.5747 49.5747 7]
    chart		    20
    subviewer		    20
    ssIdNumber		    3
    type		    CONNECTIVE_JUNCTION
    linkNode		    [20 0 0]
  }
  transition {
    id			    28
    labelString		    "{eML_blk_kernel();}"
    labelPosition	    [28.125 13.875 102.544 14.964]
    fontSize		    12
    src {
      intersection	      [0 0 1 0 23.5747 14.625 0 0]
    }
    dst {
      id		      27
      intersection	      [1 0 -1 0 23.5747 42.5747 0 0]
    }
    midPoint		    [23.5747 24.9468]
    chart		    20
    dataLimits		    [21.175 25.975 14.625 42.575]
    subviewer		    20
    drawStyle		    SMART
    slide {
      sticky		      BOTH_STICK
    }
    executionOrder	    1
    ssIdNumber		    2
    linkNode		    [20 0 0]
  }
  instance {
    id			    29
    machine		    1
    name		    "Current source/DC//DC/MATLAB Function \n[FHA coeffs]"
    chart		    20
  }
  target {
    id			    30
    machine		    1
    name		    "sfun"
    description		    "Default Simulink S-Function Target."
    linkNode		    [1 0 0]
  }
}


==> anc/PlotResults_battery.m <==
close all

figure

Delta_ref = logsout.get('delta_ref').Values.Data;
Delta = logsout.get('delta').Values.Data;
T = logsout.get('delta').Values.Time;


plot(T, Delta_ref, '--g', 'LineWidth',2)
hold on
plot(T, Delta, '-g', 'LineWidth',2)

Sigma_ref = logsout.get('sigma_ref').Values.Data;
Sigma = logsout.get('sigma').Values.Data;
T = logsout.get('delta').Values.Time;

plot(T, Sigma_ref, '--b', 'LineWidth',2)
hold on
plot(T, Sigma, '-b', 'LineWidth',2)

xlabel('t')
ylabel('\delta, \sigma, rad')
grid on
legend('\delta^* (reference)', '\delta (output)', '\sigma^* (reference)', '\sigma (output)')




D = logsout.get('d').Values.Data;
S = logsout.get('s').Values.Data;
Beta = logsout.get('beta').Values.Data;
S_add = logsout.get('s_add').Values.Data;
T = logsout.get('beta').Values.Time;


figure
plot(T, D, T, S, T, Beta, T, S_add, 'LineWidth',2)
xlabel('t')
ylabel('d, s, \beta, s_{add}')
grid on
legend('d', 's', '\beta', 's_{add}')


%{
figure
plot(T, S, T, S_add, 'LineWidth',2)
xlabel('t')
ylabel('s, s_{add}')
grid on
legend('s', 's_{add}')
%}

I_ref = logsout.get('I_ref').Values.Data;
I_out = logsout.get('I_out').Values.Data;
T = logsout.get('I_out').Values.Time;

figure

plot(T, I_ref, '--r', 'LineWidth',2)
hold on
plot(T, I_out, '-r', 'LineWidth',2)

xlabel('t')
ylabel('I_{ref}, I_{out}, A')
grid on
legend('I_{ref}', 'I_{out}')




G = logsout.get('G').Values.Data;
T = logsout.get('G').Values.Time;

figure

plot(T, G, 'LineWidth',2)

xlabel('t')
ylabel('G')
grid on


==> anc/Setup_model_ctrl.m <==
global C L R n
C = 47*10^-9; % tank capacitor
L = 80*10^-6; % series tank inductance 
R = 0;
n = 1.55;

omega_0 = 1/sqrt(L*C);
f_0 = omega_0/(2*pi)

omega_max = 2*omega_0;
f_max = omega_max/(2*pi)
omega_min = 1.1*omega_0;
f_min = omega_min/(2*pi)

Vin = 600;

delta = 0;
sigma = 0.1;
G = 0.9;
s_add = 0;
omega = omega_min;

[d,s,beta] = invert_ds(G, sigma, delta, s_add)
[W, sigma, delta, I_t_norm] = forward_model(G, omega,d,s,beta)
W*Vin


==> anc/Test_ds_inversion.m <==
close all
clear vars

G = 1;
s_add = 0.2;

% just a test frequency
C = 8.2*10^-9; % tank capacitor
L = 31*10^-6; % series tank inductance 
R = 0;

omega_0 = 1/sqrt(L*C);
omega = 1.05*omega_0;

sigma_min = -0.5;
sigma_max = 0.5;
dsigma = 0.01;

delta_min = -0.5;
delta_max = 0.5;
ddelta = 0.01;

% meshgrid of queries
[Sigma_q,Delta_q] = meshgrid(sigma_min:dsigma:sigma_max, delta_min:ddelta:delta_max);
[n,m] = size(Sigma_q);
D_q = Sigma_q;
S_q = Sigma_q;


for i = 1:n
    for j = 1:m
        sigma = Sigma_q(i,j);
        delta = Delta_q(i,j);
        
        [d,s,beta] = invert_ds(G, sigma, delta, s_add);
        
        if (d > 0)  
            [W, sigma_, delta_, I_t_norm] = forward_model(G, omega, d, s, beta);

            if (abs(sigma - sigma_) > 0.001) 
                warning('sigma is bad'); 
            end
            if (abs(delta - delta_) > 0.001) 
                warning('delta is bad'); 
            end
        end
        D_q(i,j) = d;
        S_q(i,j) = s;
    end
end

%figure
levels = 0:0.1:pi;
subplot(1,2,1)
contourf(Sigma_q,Delta_q,D_q, levels,'ShowText','on')
xlabel('\sigma^*, rad')
ylabel('\delta^*, rad')
title('d(\sigma^*, \delta^*), rad')
grid on
axis equal


%figure
subplot(1,2,2)
contourf(Sigma_q,Delta_q,S_q, levels,'ShowText','on')
xlabel('\sigma^*, rad')
ylabel('\delta^*, rad')
title('s(\sigma^*, \delta^*), rad')
grid on
axis equal


==> anc/Test_partial_rect__boundary.m <==
close all
clear vars

G = 0.5;
s_add = 0.0;

global C L R n
C = 8.2*10^-9; % tank capacitor
L = 31*10^-6; % series tank inductance 
R = 0;
n = 2.2;

omega_0 = 1/sqrt(L*C);
omega = 1.05*omega_0;



G_min = 0;
G_max = 2;
G_delta = 0.01;



G = G_min:G_delta:G_max;
S_add_0 = G;
for i = 1:length(G)
    g = G(i);
    s_add_0 = calculate_s_add_0(g, omega);
    S_add_0(i) = s_add_0;
end
plot(G, S_add_0, 'LineWidth', 2)
xlabel('G')
ylabel('s_{add}^0')
grid on

function s_add_0 = calculate_s_add_0(g, omega)
    s_add_min = 0;
    s_add_max = pi;
    s_add_delta = 0.01;
    

    sigma_ref = 0.1;
    delta_ref = 0;
    
    [d,s,beta] = invert_ds(g, sigma_ref, delta_ref, 0);
    [W_0, sigma_, delta_, I_t_norm] = forward_model(g, omega, d, s, beta);
    
    S_add = s_add_max:-s_add_delta:s_add_min;
    s_add_min = 0;
    s_add_max = 0;
    for i = 1:length(S_add)
        s_add = S_add(i);
        [d,s,beta] = invert_ds(g, sigma_ref, delta_ref, s_add);
        [W, sigma_, delta_, I_t_norm] = forward_model(g, omega, d, s, beta);
        if (W > W_0)
            s_add_min = s_add;
            break
        end
        s_add_max = s_add;
    end

    s_add_0 = (s_add_max + s_add_min)/2;
end


==> anc/Test_partial_rect__func_plot.m <==
close all
clear vars

G = 0.5;
s_add = 0.0;

global C L R n
C = 8.2*10^-9; % tank capacitor
L = 31*10^-6; % series tank inductance 
R = 0;
n = 2.2;

omega_0 = 1/sqrt(L*C);
omega = 1.05*omega_0;



G_min = 0;
G_max = 2;
G_delta = 0.01;

s_add_min = 0;
s_add_max = pi;
s_add_delta = 0.01;

sigma_ref = 0.1;
delta_ref = 0;

[G_q,S_add_q] = meshgrid(G_min:G_delta:G_max, s_add_min:s_add_delta:s_add_max);

[N,M] = size(G_q);
W_q = G_q;


for j = 1:M
    g = G_q(1,j);
    
    [d,s,beta] = invert_ds(g, sigma_ref, delta_ref, 0);
    [W_0, sigma_, delta_, I_t_norm] = forward_model(g, omega, d, s, beta);
    
    for i = 1:N
        g = G_q(i,j);
        s_add = S_add_q(i,j);
        
        [d,s,beta] = invert_ds(g, sigma_ref, delta_ref, s_add);
        [W, sigma_, delta_, I_t_norm] = forward_model(g, omega, d, s, beta);
        
        if (W > W_0)
            W = NaN;%W_0;
        end
        W_q(i,j) = W/W_0;
        
    end
end

levels = 0:0.1:1;
contourf(G_q,S_add_q,W_q, levels,'ShowText','on')
xlabel('G')
ylabel('s_{add}, rad')
title('W(G, s_{add}) / W_0(G)')
grid on
%axis equal

==> anc/forward_model.m <==
function [W, sigma, delta, I_t_norm] = forward_model(G, omega,d,s,beta)

global L C R n

% RLC circuit parameters
X_L = omega*L;
X_C = 1/(omega*C);
Z = sqrt( R^2 + (X_L - X_C)^2 );
phi = atan( (X_L - X_C)/R ); % physical RLC-circuit angle

% equivalent harminic voltage
A_m = 4*sin(d) + 4*G*sin(beta + s) + 4*G*sin(beta);
B_m = 4 - 4*G*cos(beta + s) - 4*G*cos(beta) - 4*cos(d);
AB_m = sqrt(A_m^2 + B_m^2);

sigma = atan2(B_m,A_m);
delta = beta - sigma;

%{
% TODO: do we need this?
if (delta > pi)
    delta = delta - pi;
    sigma = beta - delta;
elseif (delta < -pi)
    delta = delta + pi;
    sigma = beta - delta;
end
%}
% amplitudes
W = 1/(2*pi^2*Z)*AB_m*n*(cos(delta + s) + cos(delta));
I_t_norm = AB_m / (2*pi*Z);

==> anc/invert_ds.m <==
function [d,s,beta] = invert_ds(G, sigma, delta, s_add)

beta = delta + sigma;

%if (cos(sigma) / G < cos(delta))
if ( cos(sigma) < 0.5*G*(cos(delta + s_add) + cos(delta)) )
    s_min = acos( 2*cos(sigma) / G - cos(delta) ) - delta;
else
    s_min = 0;
end

s = s_min + s_add;

d_1 = acos(cos(sigma) - G*cos(delta + s) - G*cos(delta)) + sigma;
d_2 = 2*pi - acos(cos(sigma) - G*cos(delta + s) - G*cos(delta)) + sigma;
d_ = min(d_1,d_2);

    d = acos(cos(sigma) - G*cos(delta + s) - G*cos(delta)) + sigma;


    
eps = 1E-6;

if (abs(d - d_) > eps)
    error('check d');
end

if (isreal(d) == 0)
    warning('d is not real');
    d = real(d);
end


if (d > pi + eps)
    warning('d is greater than pi')
    d = pi;
end

if (isreal(s) == 0)
    warning('s is not real');
    s = real(s);
end

if (sin(d) + G*sin(beta + s) + G*sin(beta) <= eps)
    warning('solution is not feasable...');
    %d = 0;
    %s = 0;
end

% G*cos(delta + s + s_add) + G*cos(delta) + cos(d - sigma) - cos(sigma) = 0



